What Transfers in Robot Learning? Taxonomy and Evidence from Domain Randomization to VLA Models

Transfer learning allows robots to reuse experience when target-specific data are expensive. This survey organizes a curated corpus of 232 works through November 2026 along two axes: five source-to-target gaps (simulation to reality, task to task, embodiment to embodiment, human to robot, and web to robot) and five forms of transferred knowledge (data, representations, parameters and policies, models and simulators, and task conditioning). Each gap is reviewed through its mechanisms, representative evidence, and failure modes. A classical domain-adaptation bound provides a diagnostic vocabulary, with explicit limits for closed-loop control. We grade one focal transfer claim from each of 185 papers on an E0-E4 comparison-control scale and provide the complete coding. Within the coded subset, 145 claims (78.4%) isolate the transferred artifact, while 15 (8.1%) additionally report dispersion; no independent replication meeting the stated definition was identified in the corpus. These findings concern reported comparisons rather than field-wide evidence quality. The modern pretrain, fine-tune, and post-train pipeline recombines classical transfer mechanisms while retaining their problems of source mismatch, negative transfer, and retention. Cross-gap synthesis links practical source selection to target-relevant coverage, compatible observation-action interfaces, matched adaptation budgets, and retention testing. Open problems include transferability prediction, harmful-mixture detection, physical validation of world models, and evaluation across laboratories.

==> anc/README.txt <==
Supplementary Data S2
Article: What Transfers in Robot Learning? Taxonomy and Evidence from Domain Randomization to VLA Models

evidence_coding.csv: 185 focal transfer claims, with gap, form, era, evidence level, and comparison basis.
corpus_catalogue.csv: metadata and coded-set membership for all 232 corpus works. The first_online field records documented online dates that precede the proceedings imprint year; Figure 2 uses that online year when available.
references.bib: complete bibliography with the verified full author lists.
census_corpus_keys.json: the 232 distinct corpus keys.
corpus_additions.csv: five additions from the targeted November 2026 update, outside the coded subset.
corpus_categories.csv: one primary topical category per work.
evidence_summary.json: descriptive counts shown in main Table 4.
figure_corpus_counts.csv: year/category counts for Figure 2. Three works before 2009 precede the plotted interval.
reproduce_counts.py: run "python3 reproduce_counts.py" here to reproduce evidence_summary.json. Python 3 standard library only.

Gap codes: S2R, Task, Embod, Human, Web. Form codes: Data, Repr, Param, Model, Cond.
Era I: through 2016; II: 2017--2021; III: 2022--July 2026.
E0--E4 concern control of the focal comparison; E4 additionally requires counts and dispersion. Independent replication is separate.
The script reproduces descriptive counts and does not re-evaluate papers or assign new grades.
Supplementary Material S1 gives collection methods, coding rules, examples, and the full row-level table.


==> anc/census_corpus_keys.json <==
[
  "pan2010survey",
  "taylor2009transfer",
  "lazaric2012transfer",
  "bendavid2010theory",
  "kearns2002near",
  "mansour2009domain",
  "thrun1995lifelong",
  "muratore2022robot",
  "lesort2020continual",
  "zhang2023survey",
  "wang2019characterizing",
  "ding2024which",
  "jaquier2025transfer",
  "firoozi2025foundation",
  "argall2009survey",
  "ross2011reduction",
  "tobin2017domain",
  "sadeghi2017cad2rl",
  "peng2018sim",
  "andrychowicz2020learning",
  "akkaya2019solving",
  "chebotar2019closing",
  "james2019sim",
  "johannink2019residual",
  "muratore2021data",
  "hwangbo2019learning",
  "lee2020learning",
  "kumar2021rma",
  "rudin2021learning",
  "makoviychuk2021isaac",
  "kaufmann2023champion",
  "zhuang2023robot",
  "radosavovic2024real",
  "ma2024eureka",
  "ma2024dreureka",
  "song2024learning",
  "torne2024reconciling",
  "he2024learning",
  "he2024omnih2o",
  "he2025hover",
  "he2025asap",
  "bousmalis2018using",
  "shridhar2021cliport",
  "parisi2022unsurprising",
  "nair2022r3m",
  "radosavovic2022realworld",
  "ma2023vip",
  "karamcheti2023languagedriven",
  "majumdar2023where",
  "hansen2023pretraining",
  "dasari2023unbiased",
  "du2023learning",
  "shen2023distilled",
  "wu2024unleashing",
  "burns2024what",
  "schneider2024surprising",
  "cheang2024gr2",
  "shang2024theia",
  "qureshi2025splatsim",
  "jiang2025robots",
  "zhou2025dinowm",
  "hu2025video",
  "kalashnikov2018qtopt",
  "handa2023dextreme",
  "qi2022inhand",
  "qi2023general",
  "cully2015robots",
  "rusu2016policy",
  "rusu2016progressive",
  "duan2016rl",
  "finn2017model",
  "barreto2017successor",
  "rusu2017sim",
  "nichol2018first",
  "eysenbach2019diversity",
  "rakelly2019efficient",
  "nagabandi2019learning",
  "yu2019metaworld",
  "nair2020awac",
  "pertsch2020accelerating",
  "kalashnikov2021mt",
  "touati2021learning",
  "touati2023does",
  "laskin2023incontext",
  "ball2023efficient",
  "nakamoto2023calql",
  "luo2024serl",
  "luo2025precise",
  "yuan2025policy",
  "tirinzoni2025zero",
  "duan2017oneshot",
  "finn2017oneshot",
  "yu2018oneshot",
  "james2018taskembedded",
  "jang2022bcz",
  "bahl2022human",
  "shaw2022videodex",
  "wang2023mimicplay",
  "bahl2023affordances",
  "jain2024vid2robot",
  "kareer2024egomimic",
  "lepert2025phantom",
  "fu2024humanplus",
  "li2024okami",
  "cheng2024expressive",
  "qiu2025humanoid",
  "zhao2023learning",
  "fu2024mobile",
  "chi2023diffusion",
  "chi2024universal",
  "wang2024dexcap",
  "mandlekar2023mimicgen",
  "jiang2024dexmimicgen",
  "jang2025dreamgen",
  "ren2024dppo",
  "torabi2018behavioral",
  "zakka2021xirl",
  "peng2020learning",
  "shridhar2022peract",
  "goyal2023rvt",
  "ze2024dp3",
  "chen2018hardware",
  "reed2022generalist",
  "gupta2022metamorph",
  "oneill2023open",
  "bousmalis2023robocat",
  "walke2023bridgedata",
  "fang2023rh20t",
  "ghosh2024octo",
  "khazatsky2024droid",
  "chen2024mirage",
  "yang2024pushing",
  "doshi2024scaling",
  "chen2024rovi",
  "hejna2024remix",
  "wang2024scaling",
  "ye2024latent",
  "lin2025data",
  "zheng2025universal",
  "bu2025agibot",
  "wu2024robomind",
  "bu2025univla",
  "ai2025towards",
  "saxena2025what",
  "xing2025shortcut",
  "yang2026data",
  "ahn2022saycan",
  "huang2022inner",
  "liang2023code",
  "driess2023palme",
  "huang2023voxposer",
  "brohan2022rt1",
  "brohan2023rt2",
  "kim2024openvla",
  "black2024pi0",
  "pertsch2025fast",
  "black2025pi05",
  "liu2024rdt",
  "qu2025spatialvla",
  "kim2025oft",
  "bjorck2025groot",
  "gemini2025robotics",
  "gemini2025robotics15",
  "figure2025helix",
  "ai2026pi07",
  "driess2025knowledge",
  "zhou2025chatvla",
  "tan2025ript",
  "amin2025pistar",
  "yang2023unisim",
  "agarwal2025cosmos",
  "assran2025vjepa",
  "dasari2019robonet",
  "huang2022language",
  "james2020rlbench",
  "savva2019habitat",
  "mees2022calvin",
  "tao2024maniskill3",
  "liu2023libero",
  "pumacay2024colosseum",
  "li2024simpler",
  "zhou2025autoeval",
  "atreya2025roboarena",
  "gao2025taxonomy",
  "vincent2024how",
  "hsu2023simtolabtoreal",
  "he2026sample",
  "wang2022tacto",
  "church2021tactile",
  "higuera2024sparsh",
  "yu2024mimictouch",
  "liu2024maniwav",
  "shah2023gnm",
  "shah2023vint",
  "sridhar2024nomad",
  "shah2022lmnav",
  "pinto2017robust",
  "rajeswaran2017epopt",
  "zawalski2024ecot",
  "zhen20243dvla",
  "shukor2025smolvla",
  "li2026robovlm",
  "arjovsky2019irm",
  "loquercio2020deep",
  "loquercio2021learning",
  "song2023reaching",
  "eschmann2026raptor",
  "chaffre2025sim",
  "carlucho2018adaptive",
  "li2018watergan",
  "thuruthel2019model",
  "thuruthel2019soft",
  "schaff2023sim",
  "long2018towards",
  "fan2020distributed",
  "chen2017decentralized",
  "chen2017socially",
  "kober2013reinforcement",
  "sutton1999between",
  "wang2018nervenet",
  "huang2020one",
  "kurin2021morphology",
  "tan2018sim",
  "matas2018sim",
  "seita2020fabric",
  "ganapathi2021correspondences",
  "ha2021flingbot",
  "he2025fewshot",
  "he2026decomposition",
  "he2026confidence",
  "he2026benchmark",
  "he2026observation"
]


==> anc/corpus_additions.csv <==
citation_key,year,category,coding_status,added_date
he2025fewshot,2025,Task transfer,targeted_update_not_in_coded_subset,2026-11-26
he2026decomposition,2026,Task transfer,targeted_update_not_in_coded_subset,2026-11-26
he2026confidence,2026,Web / foundation models,targeted_update_not_in_coded_subset,2026-11-26
he2026benchmark,2026,Evaluation & deployment,targeted_update_not_in_coded_subset,2026-11-26
he2026observation,2026,Evaluation & deployment,targeted_update_not_in_coded_subset,2026-11-26


==> anc/corpus_catalogue.csv <==
citation_key,author,title,year,first_online,venue,doi,url,coding_status,primary_category
pan2010survey,Sinno Jialin Pan and Qiang Yang,A Survey on Transfer Learning,2010,,IEEE Transactions on Knowledge and Data Engineering,10.1109/tkde.2009.191,,not_in_185_row_table,Foundations & surveys
taylor2009transfer,Matthew E. Taylor and Peter Stone,Transfer Learning for Reinforcement Learning Domains: A Survey,2009,,Journal of Machine Learning Research,,https://www.jmlr.org/papers/v10/taylor09a.html,not_in_185_row_table,Foundations & surveys
lazaric2012transfer,Alessandro Lazaric,Transfer in Reinforcement Learning: A Framework and a Survey,2012,,Reinforcement Learning: State of the Art,10.1007/978-3-642-27645-3_5,,not_in_185_row_table,Foundations & surveys
bendavid2010theory,Shai Ben-David and John Blitzer and Koby Crammer and Alex Kulesza and Fernando Pereira and Jennifer Wortman Vaughan,A Theory of Learning from Different Domains,2010,,Machine Learning,10.1007/s10994-009-5152-4,,not_in_185_row_table,Foundations & surveys
kearns2002near,Michael Kearns and Satinder Singh,Near-Optimal Reinforcement Learning in Polynomial Time,2002,,Machine Learning,10.1023/a:1017984413808,,not_in_185_row_table,Foundations & surveys
mansour2009domain,Yishay Mansour and Mehryar Mohri and Afshin Rostamizadeh,Domain Adaptation: Learning Bounds and Algorithms,2009,,Conference on Learning Theory (COLT),,https://arxiv.org/abs/0902.3430v3,not_in_185_row_table,Foundations & surveys
thrun1995lifelong,Sebastian Thrun and Tom M. Mitchell,Lifelong Robot Learning,1995,,Robotics and Autonomous Systems,10.1016/0921-8890(95)00004-y,,not_in_185_row_table,Foundations & surveys
muratore2022robot,Fabio Muratore and Fabio Ramos and Greg Turk and Wenhao Yu and Michael Gienger and Jan Peters,Robot Learning from Randomized Simulations: A Review,2022,,Frontiers in Robotics and AI,10.3389/frobt.2022.799893,,not_in_185_row_table,Foundations & surveys
lesort2020continual,Timoth{\'e}e Lesort and Vincenzo Lomonaco and Andrei Stoian and Davide Maltoni and David Filliat and Natalia D{\'\i}az-Rodr{\'\i}guez,"Continual Learning for Robotics: Definition, Framework, Learning Strategies, Opportunities and Challenges",2020,,Information Fusion,10.1016/j.inffus.2019.12.004,,not_in_185_row_table,Foundations & surveys
zhang2023survey,Wen Zhang and Lingfei Deng and Lei Zhang and Dongrui Wu,A Survey on Negative Transfer,2023,,IEEE/CAA Journal of Automatica Sinica,10.1109/jas.2022.106004,,not_in_185_row_table,Foundations & surveys
wang2019characterizing,Zirui Wang and Zihang Dai and Barnab{\'a}s P{\'o}czos and Jaime Carbonell,Characterizing and Avoiding Negative Transfer,2019,,IEEE/CVF Conference on Computer Vision and Pattern Recognition (CVPR),,https://arxiv.org/abs/1811.09751v4,not_in_185_row_table,Foundations & surveys
ding2024which,Yuhe Ding and Bo Jiang and Aijing Yu and Aihua Zheng and Jian Liang,Which Model to Transfer? A Survey on Transferability Estimation,2024,,arXiv preprint arXiv:2402.15231,,https://arxiv.org/abs/2402.15231,not_in_185_row_table,Foundations & surveys
jaquier2025transfer,No{\'e}mie Jaquier and Michael C. Welle and Andrej Gams and Kunpeng Yao and Bernardo Fichera and Aude Billard and Ale{\v s} Ude and Tamim Asfour and Danica Kragic,Transfer Learning in Robotics: An Upcoming Breakthrough? A Review of Promises and Challenges,2025,,The International Journal of Robotics Research,10.1177/02783649241273565,,not_in_185_row_table,Foundations & surveys
firoozi2025foundation,Roya Firoozi and Johnathan Tucker and Stephen Tian and Anirudha Majumdar and Jiankai Sun and Weiyu Liu and Yuke Zhu and Shuran Song and Ashish Kapoor and Karol Hausman and Brian Ichter and Danny Driess and Jiajun Wu and Cewu Lu and Mac Schwager,"Foundation Models in Robotics: Applications, Challenges, and the Future",2025,,The International Journal of Robotics Research,10.1177/02783649241281508,,not_in_185_row_table,Foundations & surveys
argall2009survey,Brenna D. Argall and Sonia Chernova and Manuela Veloso and Brett Browning,A Survey of Robot Learning from Demonstration,2009,,Robotics and Autonomous Systems,10.1016/j.robot.2008.10.024,,not_in_185_row_table,Foundations & surveys
ross2011reduction,St{\'e}phane Ross and Geoffrey J. Gordon and Drew Bagnell,A Reduction of Imitation Learning and Structured Prediction to No-Regret Online Learning,2011,,International Conference on Artificial Intelligence and Statistics (AISTATS),,https://arxiv.org/abs/1011.0686v3,not_in_185_row_table,Foundations & surveys
tobin2017domain,Josh Tobin and Rachel Fong and Alex Ray and Jonas Schneider and Wojciech Zaremba and Pieter Abbeel,Domain Randomization for Transferring Deep Neural Networks from Simulation to the Real World,2017,,IEEE/RSJ International Conference on Intelligent Robots and Systems (IROS),10.1109/iros.2017.8202133,,coded,Sim-to-real
sadeghi2017cad2rl,Fereshteh Sadeghi and Sergey Levine,{CAD2RL}: Real Single-Image Flight Without a Single Real Image,2017,,Robotics: Science and Systems (RSS),,https://arxiv.org/abs/1611.04201v4,coded,Sim-to-real
peng2018sim,Xue Bin Peng and Marcin Andrychowicz and Wojciech Zaremba and Pieter Abbeel,Sim-to-Real Transfer of Robotic Control with Dynamics Randomization,2018,,IEEE International Conference on Robotics and Automation (ICRA),10.1109/icra.2018.8460528,,coded,Sim-to-real
andrychowicz2020learning,Marcin Andrychowicz and Bowen Baker and Maciek Chociej and Rafal Józefowicz and Bob McGrew and Jakub Pachocki and Arthur Petron and Matthias Plappert and Glenn Powell and Alex Ray and Jonas Schneider and Szymon Sidor and Josh Tobin and Peter Welinder and Lilian Weng and Wojciech Zaremba,Learning Dexterous In-Hand Manipulation,2020,,The International Journal of Robotics Research,10.1177/0278364919887447,,coded,Sim-to-real
akkaya2019solving,{OpenAI} and Ilge Akkaya and Marcin Andrychowicz and Maciek Chociej and Mateusz Litwin and Bob McGrew and Arthur Petron and Alex Paino and Matthias Plappert and Glenn Powell and Raphael Ribas and Jonas Schneider and Nikolas Tezak and Jerry Tworek and Peter Welinder and Lilian Weng and Qiming Yuan and Wojciech Zaremba and Lei Zhang,Solving {R}ubik's Cube with a Robot Hand,2019,,arXiv preprint arXiv:1910.07113,,https://arxiv.org/abs/1910.07113v1,coded,Sim-to-real
chebotar2019closing,Yevgen Chebotar and Ankur Handa and Viktor Makoviychuk and Miles Macklin and Jan Issac and Nathan Ratliff and Dieter Fox,Closing the Sim-to-Real Loop: Adapting Simulation Randomization with Real World Experience,2019,,IEEE International Conference on Robotics and Automation (ICRA),10.1109/icra.2019.8793789,https://arxiv.org/abs/1810.05687v4,coded,Sim-to-real
james2019sim,Stephen James and Paul Wohlhart and Mrinal Kalakrishnan and Dmitry Kalashnikov and Alex Irpan and Julian Ibarz and Sergey Levine and Raia Hadsell and Konstantinos Bousmalis,Sim-to-Real via Sim-to-Sim: Data-Efficient Robotic Grasping via Randomized-to-Canonical Adaptation Networks,2019,,IEEE/CVF Conference on Computer Vision and Pattern Recognition (CVPR),10.1109/cvpr.2019.01291,https://arxiv.org/abs/1812.07252v3,coded,Sim-to-real
johannink2019residual,Tobias Johannink and Shikhar Bahl and Ashvin Nair and Jianlan Luo and Avinash Kumar and Matthias Loskyll and Juan Aparicio Ojea and Eugen Solowjow and Sergey Levine,Residual Reinforcement Learning for Robot Control,2019,,IEEE International Conference on Robotics and Automation (ICRA),10.1109/icra.2019.8794127,https://arxiv.org/abs/1812.03201v2,coded,Task transfer
muratore2021data,Fabio Muratore and Christian Eilers and Michael Gienger and Jan Peters,Data-Efficient Domain Randomization with Bayesian Optimization,2021,,IEEE Robotics and Automation Letters,10.1109/lra.2021.3052391,,coded,Sim-to-real
hwangbo2019learning,Jemin Hwangbo and Joonho Lee and Alexey Dosovitskiy and Dario Bellicoso and Vassilios Tsounis and Vladlen Koltun and Marco Hutter,Learning Agile and Dynamic Motor Skills for Legged Robots,2019,,Science Robotics,10.1126/scirobotics.aau5872,,coded,Sim-to-real
lee2020learning,Joonho Lee and Jemin Hwangbo and Lorenz Wellhausen and Vladlen Koltun and Marco Hutter,Learning Quadrupedal Locomotion over Challenging Terrain,2020,,Science Robotics,10.1126/scirobotics.abc5986,,coded,Sim-to-real
kumar2021rma,Ashish Kumar and Zipeng Fu and Deepak Pathak and Jitendra Malik,{RMA}: Rapid Motor Adaptation for Legged Robots,2021,,Robotics: Science and Systems (RSS),,https://arxiv.org/abs/2107.04034v1,coded,Sim-to-real
rudin2021learning,Nikita Rudin and David Hoeller and Philipp Reist and Marco Hutter,Learning to Walk in Minutes Using Massively Parallel Deep Reinforcement Learning,2022,,Conference on Robot Learning (CoRL),,https://proceedings.mlr.press/v164/rudin22a.html,coded,Sim-to-real
makoviychuk2021isaac,Viktor Makoviychuk and Lukasz Wawrzyniak and Yunrong Guo and Michelle Lu and Kier Storey and Miles Macklin and David Hoeller and Nikita Rudin and Arthur Allshire and Ankur Handa and Gavriel State,Isaac {G}ym: High Performance {GPU}-Based Physics Simulation for Robot Learning,2021,,NeurIPS Datasets and Benchmarks Track,,https://arxiv.org/abs/2108.10470v2,not_in_185_row_table,Sim-to-real
kaufmann2023champion,"Elia Kaufmann and Leonard Bauersfeld and Antonio Loquercio and Matthias M{\""u}ller and Vladlen Koltun and Davide Scaramuzza",Champion-Level Drone Racing Using Deep Reinforcement Learning,2023,,Nature,10.1038/s41586-023-06419-4,,coded,Sim-to-real
zhuang2023robot,"Ziwen Zhuang and Zipeng Fu and Jianren Wang and Christopher G. Atkeson and S{\""o}ren Schwertfeger and Chelsea Finn and Hang Zhao",Robot Parkour Learning,2023,,Conference on Robot Learning (CoRL),,https://proceedings.mlr.press/v229/zhuang23a.html,coded,Sim-to-real
radosavovic2024real,Ilija Radosavovic and Tete Xiao and Bike Zhang and Trevor Darrell and Jitendra Malik and Koushil Sreenath,Real-World Humanoid Locomotion with Reinforcement Learning,2024,,Science Robotics,10.1126/scirobotics.adi9579,,coded,Sim-to-real
ma2024eureka,Yecheng Jason Ma and William Liang and Guanzhi Wang and De-An Huang and Osbert Bastani and Dinesh Jayaraman and Yuke Zhu and Linxi Fan and Anima Anandkumar,Eureka: Human-Level Reward Design via Coding Large Language Models,2024,,International Conference on Learning Representations (ICLR),,https://arxiv.org/abs/2310.12931v2,coded,Task transfer
ma2024dreureka,Yecheng Jason Ma and William Liang and Hung-Ju Wang and Sam Wang and Yuke Zhu and Linxi Fan and Osbert Bastani and Dinesh Jayaraman,DrEureka: Language Model Guided Sim-to-Real Transfer,2024,,Robotics: Science and Systems (RSS),,https://arxiv.org/abs/2406.01967v1,coded,Sim-to-real
song2024learning,Yunlong Song and Sang bae Kim and Davide Scaramuzza,Learning Quadruped Locomotion Using Differentiable Simulation,2025,,Conference on Robot Learning (CoRL),,https://proceedings.mlr.press/v270/song25a.html,coded,Sim-to-real
torne2024reconciling,Marcel Torne and Anthony Simeonov and Zechu Li and April Chan and Tao Chen and Abhishek Gupta and Pulkit Agrawal,Reconciling Reality through Simulation: A Real-to-Sim-to-Real Approach for Robust Manipulation,2024,,Robotics: Science and Systems (RSS),,https://arxiv.org/abs/2403.03949v3,coded,Sim-to-real
he2024learning,Tairan He and Zhengyi Luo and Wenli Xiao and Chong Zhang and Kris Kitani and Changliu Liu and Guanya Shi,Learning Human-to-Humanoid Real-Time Whole-Body Teleoperation,2024,,IEEE/RSJ International Conference on Intelligent Robots and Systems (IROS),,https://arxiv.org/abs/2403.04436v1,coded,Human-to-robot
he2024omnih2o,Tairan He and Zhengyi Luo and Xialin He and Wenli Xiao and Chong Zhang and Weinan Zhang and Kris M. Kitani and Changliu Liu and Guanya Shi,{OmniH2O}: Universal and Dexterous Human-to-Humanoid Whole-Body Teleoperation and Learning,2025,,Conference on Robot Learning (CoRL),,https://proceedings.mlr.press/v270/he25b.html,coded,Human-to-robot
he2025hover,Tairan He and Wenli Xiao and Toru Lin and Zhengyi Luo and Zhenjia Xu and Zhenyu Jiang and Jan Kautz and Changliu Liu and Guanya Shi and Xiaolong Wang and Linxi Fan and Yuke Zhu,{HOVER}: Versatile Neural Whole-Body Controller for Humanoid Robots,2025,,IEEE International Conference on Robotics and Automation (ICRA),10.1109/icra55743.2025.11128549,,coded,Task transfer
he2025asap,"Tairan He and Jiawei Gao and Wenli Xiao and Yuanhang Zhang and Zi Wang and Jiashun Wang and Zhengyi Luo and Guanqi He and Nikhil Sobanbab and Chaoyi Pan and Zeji Yi and Guannan Qu and Kris Kitani and Jessica Hodgins and Linxi ""Jim"" Fan and Yuke Zhu and Changliu Liu and Guanya Shi",{ASAP}: Aligning Simulation and Real-World Physics for Learning Agile Humanoid Whole-Body Skills,2025,,Robotics: Science and Systems (RSS),,https://arxiv.org/abs/2502.01143v3,coded,Sim-to-real
bousmalis2018using,Konstantinos Bousmalis and Alex Irpan and Paul Wohlhart and Yunfei Bai and Matthew Kelcey and Mrinal Kalakrishnan and Laura Downs and Julian Ibarz and Peter Pastor and Kurt Konolige and Sergey Levine and Vincent Vanhoucke,Using Simulation and Domain Adaptation to Improve Efficiency of Deep Robotic Grasping,2018,,IEEE International Conference on Robotics and Automation (ICRA),10.1109/icra.2018.8460875,https://arxiv.org/abs/1709.07857v2,coded,Sim-to-real
shridhar2021cliport,Mohit Shridhar and Lucas Manuelli and Dieter Fox,{CLIP}ort: What and Where Pathways for Robotic Manipulation,2022,,Conference on Robot Learning (CoRL),,https://proceedings.mlr.press/v164/shridhar22a.html,coded,Web / foundation models
parisi2022unsurprising,Simone Parisi and Aravind Rajeswaran and Senthil Purushwalkam and Abhinav Gupta,The Unsurprising Effectiveness of Pre-Trained Vision Models for Control,2022,,International Conference on Machine Learning (ICML),,https://arxiv.org/abs/2203.03580v2,coded,Web / foundation models
nair2022r3m,Suraj Nair and Aravind Rajeswaran and Vikash Kumar and Chelsea Finn and Abhinav Gupta,{R3M}: A Universal Visual Representation for Robot Manipulation,2023,,Conference on Robot Learning (CoRL),,https://proceedings.mlr.press/v205/nair23a.html,coded,Web / foundation models
radosavovic2022realworld,Ilija Radosavovic and Tete Xiao and Stephen James and Pieter Abbeel and Jitendra Malik and Trevor Darrell,Real-World Robot Learning with Masked Visual Pre-Training,2023,,Conference on Robot Learning (CoRL),,https://proceedings.mlr.press/v205/radosavovic23a.html,coded,Web / foundation models
ma2023vip,Yecheng Jason Ma and Shagun Sodhani and Dinesh Jayaraman and Osbert Bastani and Vikash Kumar and Amy Zhang,{VIP}: Towards Universal Visual Reward and Representation via Value-Implicit Pre-Training,2023,,International Conference on Learning Representations (ICLR),,https://arxiv.org/abs/2210.00030v2,coded,Web / foundation models
karamcheti2023languagedriven,Siddharth Karamcheti and Suraj Nair and Annie S. Chen and Thomas Kollar and Chelsea Finn and Dorsa Sadigh and Percy Liang,Language-Driven Representation Learning for Robotics,2023,,Robotics: Science and Systems (RSS),,https://arxiv.org/abs/2302.12766v1,coded,Web / foundation models
majumdar2023where,Arjun Majumdar and Karmesh Yadav and Sergio Arnaud and Jason Ma and Claire Chen and Sneha Silwal and Aryan Jain and Vincent-Pierre Berges and Tingfan Wu and Jay Vakil and Pieter Abbeel and Jitendra Malik and Dhruv Batra and Yixin Lin and Oleksandr Maksymets and Aravind Rajeswaran and Franziska Meier,Where Are We in the Search for an Artificial Visual Cortex for Embodied Intelligence?,2023,,Advances in Neural Information Processing Systems (NeurIPS),10.52202/075280-0031,,coded,Web / foundation models
hansen2023pretraining,Nicklas Hansen and Zhecheng Yuan and Yanjie Ze and Tongzhou Mu and Aravind Rajeswaran and Hao Su and Huazhe Xu and Xiaolong Wang,On Pre-Training for Visuo-Motor Control: Revisiting a Learning-from-Scratch Baseline,2023,,International Conference on Machine Learning (ICML),,https://proceedings.mlr.press/v202/hansen23c.html,coded,Web / foundation models
dasari2023unbiased,Sudeep Dasari and Mohan Kumar Srirama and Unnat Jain and Abhinav Gupta,An Unbiased Look at Datasets for Visuo-Motor Pre-Training,2023,,Conference on Robot Learning (CoRL),,https://proceedings.mlr.press/v229/dasari23a.html,coded,Web / foundation models
du2023learning,Yilun Du and Sherry Yang and Bo Dai and Hanjun Dai and Ofir Nachum and Joshua B. Tenenbaum and Dale Schuurmans and Pieter Abbeel,Learning Universal Policies via Text-Guided Video Generation,2023,,Advances in Neural Information Processing Systems (NeurIPS),,https://arxiv.org/abs/2302.00111v3,coded,Web / foundation models
shen2023distilled,William Shen and Ge Yang and Alan Yu and Jansen Wong and Leslie Pack Kaelbling and Phillip Isola,Distilled Feature Fields Enable Few-Shot Language-Guided Manipulation,2023,,Conference on Robot Learning (CoRL),,https://proceedings.mlr.press/v229/shen23a.html,coded,Web / foundation models
wu2024unleashing,Hongtao Wu and Ya Jing and Chilam Cheang and Guangzeng Chen and Jiafeng Xu and Xinghang Li and Minghuan Liu and Hang Li and Tao Kong,Unleashing Large-Scale Video Generative Pre-Training for Visual Robot Manipulation,2024,,International Conference on Learning Representations (ICLR),,https://arxiv.org/abs/2312.13139v2,coded,Web / foundation models
burns2024what,Kaylee Burns and Zach Witzel and Jubayer Ibn Hamid and Tianhe Yu and Chelsea Finn and Karol Hausman,What Makes Pre-Trained Visual Representations Successful for Robust Manipulation?,2025,,Conference on Robot Learning (CoRL),,https://proceedings.mlr.press/v270/burns25a.html,coded,Web / foundation models
schneider2024surprising,Moritz Schneider and Robert Krug and Narunas Vaskevicius and Luigi Palmieri and Joschka Boedecker,The Surprising Ineffectiveness of Pre-Trained Visual Representations for Model-Based Reinforcement Learning,2024,,Advances in Neural Information Processing Systems (NeurIPS),,https://arxiv.org/abs/2411.10175v2,coded,Web / foundation models
cheang2024gr2,Chi-Lam Cheang and Guangzeng Chen and Ya Jing and Tao Kong and Hang Li and Yifeng Li and Yuxiao Liu and Hongtao Wu and Jiafeng Xu and Yichu Yang and Hanbo Zhang and Minzhao Zhu,{GR-2}: A Generative Video-Language-Action Model with Web-Scale Knowledge for Robot Manipulation,2024,,arXiv preprint arXiv:2410.06158,,https://arxiv.org/abs/2410.06158,coded,Web / foundation models
shang2024theia,Jinghuan Shang and Karl Schmeckpeper and Brandon B. May and Maria Vittoria Minniti and Tarik Kelestemur and David Watkins and Laura Herlant,Theia: Distilling Diverse Vision Foundation Models for Robot Learning,2025,,Conference on Robot Learning (CoRL),,https://proceedings.mlr.press/v270/shang25a.html,coded,Web / foundation models
qureshi2025splatsim,Mohammad Nomaan Qureshi and Sparsh Garg and Francisco Yandun and David Held and George Kantor and Abhisesh Silwal,{SplatSim}: Zero-Shot {Sim2Real} Transfer of {RGB} Manipulation Policies Using {G}aussian Splatting,2025,,IEEE International Conference on Robotics and Automation (ICRA),10.1109/icra55743.2025.11128339,https://arxiv.org/abs/2409.10161v3,coded,Sim-to-real
jiang2025robots,Guangqi Jiang and Yifei Sun and Tao Huang and Huanyu Li and Yongyuan Liang and Huazhe Xu,Robots Pre-Train Robots: Manipulation-Centric Robotic Representation from Large-Scale Robot Datasets,2025,,International Conference on Learning Representations (ICLR),,https://arxiv.org/abs/2410.22325v2,coded,Web / foundation models
zhou2025dinowm,Gaoyue Zhou and Hengkai Pan and Yann LeCun and Lerrel Pinto,{DINO-WM}: World Models on Pre-Trained Visual Features Enable Zero-Shot Planning,2025,,International Conference on Machine Learning (ICML),,https://arxiv.org/abs/2411.04983v2,coded,Task transfer
hu2025video,Yucheng Hu and Yanjiang Guo and Pengchao Wang and Xiaoyu Chen and Yen-Jen Wang and Jianke Zhang and Koushil Sreenath and Chaochao Lu and Jianyu Chen,Video Prediction Policy: A Generalist Robot Policy with Predictive Visual Representations,2025,,International Conference on Machine Learning (ICML),,https://arxiv.org/abs/2412.14803v2,coded,Web / foundation models
kalashnikov2018qtopt,Dmitry Kalashnikov and Alex Irpan and Peter Pastor and Julian Ibarz and Alexander Herzog and Eric Jang and Deirdre Quillen and Ethan Holly and Mrinal Kalakrishnan and Vincent Vanhoucke and Sergey Levine,{QT-Opt}: Scalable Deep Reinforcement Learning for Vision-Based Robotic Manipulation,2018,,Conference on Robot Learning (CoRL),,https://arxiv.org/abs/1806.10293v3,not_in_185_row_table,Task transfer
handa2023dextreme,Ankur Handa and Arthur Allshire and Viktor Makoviychuk and Aleksei Petrenko and Ritvik Singh and Jingzhou Liu and Denys Makoviichuk and Karl Van Wyk and Alexander Zhurkevich and Balakumar Sundaralingam and Yashraj Narang and Jean-Francois Lafleche and Dieter Fox and Gavriel State,{DeXtreme}: Transfer of Agile In-Hand Manipulation from Simulation to Reality,2023,,IEEE International Conference on Robotics and Automation (ICRA),,https://arxiv.org/abs/2210.13702v2,coded,Sim-to-real
qi2022inhand,Haozhi Qi and Ashish Kumar and Roberto Calandra and Yi Ma and Jitendra Malik,In-Hand Object Rotation via Rapid Motor Adaptation,2023,,Conference on Robot Learning (CoRL),,https://proceedings.mlr.press/v205/qi23a.html,coded,Sim-to-real
qi2023general,Haozhi Qi and Brent Yi and Sudharshan Suresh and Mike Lambeta and Yi Ma and Roberto Calandra and Jitendra Malik,General In-Hand Object Rotation with Vision and Touch,2023,,Conference on Robot Learning (CoRL),,https://proceedings.mlr.press/v229/qi23a.html,coded,Sim-to-real
cully2015robots,Antoine Cully and Jeff Clune and Danesh Tarapore and Jean-Baptiste Mouret,Robots That Can Adapt Like Animals,2015,,Nature,10.1038/nature14422,,coded,Task transfer
rusu2016policy,Andrei A. Rusu and Sergio Gomez Colmenarejo and Caglar Gulcehre and Guillaume Desjardins and James Kirkpatrick and Razvan Pascanu and Volodymyr Mnih and Koray Kavukcuoglu and Raia Hadsell,Policy Distillation,2016,,International Conference on Learning Representations (ICLR),,https://arxiv.org/abs/1511.06295v2,coded,Task transfer
rusu2016progressive,Andrei A. Rusu and Neil C. Rabinowitz and Guillaume Desjardins and Hubert Soyer and James Kirkpatrick and Koray Kavukcuoglu and Razvan Pascanu and Raia Hadsell,Progressive Neural Networks,2016,,arXiv preprint arXiv:1606.04671,,https://arxiv.org/abs/1606.04671,coded,Task transfer
duan2016rl,Yan Duan and John Schulman and Xi Chen and Peter L. Bartlett and Ilya Sutskever and Pieter Abbeel,{RL}$^2$: Fast Reinforcement Learning via Slow Reinforcement Learning,2016,,arXiv preprint arXiv:1611.02779,,https://arxiv.org/abs/1611.02779,coded,Task transfer
finn2017model,Chelsea Finn and Pieter Abbeel and Sergey Levine,Model-Agnostic Meta-Learning for Fast Adaptation of Deep Networks,2017,,International Conference on Machine Learning (ICML),,https://arxiv.org/abs/1703.03400v3,coded,Task transfer
barreto2017successor,Andr{\'e} Barreto and Will Dabney and R{\'e}mi Munos and Jonathan J. Hunt and Tom Schaul and Hado van Hasselt and David Silver,Successor Features for Transfer in Reinforcement Learning,2017,,Advances in Neural Information Processing Systems (NeurIPS),,https://arxiv.org/abs/1606.05312v2,coded,Task transfer
rusu2017sim,"Andrei A. Rusu and Matej Ve{\v c}er{\'i}k and Thomas Roth{\""o}rl and Nicolas Heess and Razvan Pascanu and Raia Hadsell",Sim-to-Real Robot Learning from Pixels with Progressive Nets,2017,,Conference on Robot Learning (CoRL),,https://arxiv.org/abs/1610.04286v2,coded,Sim-to-real
nichol2018first,Alex Nichol and Joshua Achiam and John Schulman,On First-Order Meta-Learning Algorithms,2018,,arXiv preprint arXiv:1803.02999,,https://arxiv.org/abs/1803.02999,coded,Task transfer
eysenbach2019diversity,Benjamin Eysenbach and Abhishek Gupta and Julian Ibarz and Sergey Levine,Diversity Is All You Need: Learning Skills Without a Reward Function,2019,,International Conference on Learning Representations (ICLR),,https://arxiv.org/abs/1802.06070v6,coded,Task transfer
rakelly2019efficient,Kate Rakelly and Aurick Zhou and Deirdre Quillen and Chelsea Finn and Sergey Levine,Efficient Off-Policy Meta-Reinforcement Learning via Probabilistic Context Variables,2019,,International Conference on Machine Learning (ICML),,https://arxiv.org/abs/1903.08254v1,coded,Task transfer
nagabandi2019learning,Anusha Nagabandi and Ignasi Clavera and Simin Liu and Ronald S. Fearing and Pieter Abbeel and Sergey Levine and Chelsea Finn,"Learning to Adapt in Dynamic, Real-World Environments Through Meta-Reinforcement Learning",2019,,International Conference on Learning Representations (ICLR),,https://arxiv.org/abs/1803.11347v6,coded,Task transfer
yu2019metaworld,Tianhe Yu and Deirdre Quillen and Zhanpeng He and Ryan Julian and Karol Hausman and Chelsea Finn and Sergey Levine,Meta-World: A Benchmark and Evaluation for Multi-Task and Meta Reinforcement Learning,2019,,Conference on Robot Learning (CoRL),,https://arxiv.org/abs/1910.10897v2,not_in_185_row_table,Evaluation & deployment
nair2020awac,Ashvin Nair and Abhishek Gupta and Murtaza Dalal and Sergey Levine,{AWAC}: Accelerating Online Reinforcement Learning with Offline Datasets,2020,,arXiv preprint arXiv:2006.09359,,https://arxiv.org/abs/2006.09359,coded,Task transfer
pertsch2020accelerating,Karl Pertsch and Youngwoon Lee and Joseph J. Lim,Accelerating Reinforcement Learning with Learned Skill Priors,2020,,Conference on Robot Learning (CoRL),,https://arxiv.org/abs/2010.11944v1,coded,Task transfer
kalashnikov2021mt,Dmitry Kalashnikov and Jacob Varley and Yevgen Chebotar and Benjamin Swanson and Rico Jonschkowski and Chelsea Finn and Sergey Levine and Karol Hausman,{MT-Opt}: Continuous Multi-Task Robotic Reinforcement Learning at Scale,2021,,arXiv preprint arXiv:2104.08212,,https://arxiv.org/abs/2104.08212,coded,Task transfer
touati2021learning,Ahmed Touati and Yann Ollivier,Learning One Representation to Optimize All Rewards,2021,,Advances in Neural Information Processing Systems (NeurIPS),,https://arxiv.org/abs/2103.07945v3,coded,Task transfer
touati2023does,Ahmed Touati and J{\'e}r{\'e}my Rapin and Yann Ollivier,Does Zero-Shot Reinforcement Learning Exist?,2023,,International Conference on Learning Representations (ICLR),,https://arxiv.org/abs/2209.14935v2,coded,Task transfer
laskin2023incontext,Michael Laskin and Luyu Wang and Junhyuk Oh and Emilio Parisotto and Stephen Spencer and Richie Steigerwald and DJ Strouse and Steven Hansen and Angelos Filos and Ethan Brooks and Maxime Gazeau and Himanshu Sahni and Satinder Singh and Volodymyr Mnih,In-Context Reinforcement Learning with Algorithm Distillation,2023,,International Conference on Learning Representations (ICLR),,https://arxiv.org/abs/2210.14215v1,coded,Task transfer
ball2023efficient,Philip J. Ball and Laura Smith and Ilya Kostrikov and Sergey Levine,Efficient Online Reinforcement Learning with Offline Data,2023,,International Conference on Machine Learning (ICML),,https://proceedings.mlr.press/v202/ball23a.html,coded,Task transfer
nakamoto2023calql,Mitsuhiko Nakamoto and Yuexiang Zhai and Anikait Singh and Max Sobol Mark and Yi Ma and Chelsea Finn and Aviral Kumar and Sergey Levine,{Cal-QL}: Calibrated Offline {RL} Pre-Training for Efficient Online Fine-Tuning,2023,,Advances in Neural Information Processing Systems (NeurIPS),,https://arxiv.org/abs/2303.05479v4,coded,Task transfer
luo2024serl,Jianlan Luo and Zheyuan Hu and Charles Xu and You Liang Tan and Jacob Berg and Archit Sharma and Stefan Schaal and Chelsea Finn and Abhishek Gupta and Sergey Levine,{SERL}: A Software Suite for Sample-Efficient Robotic Reinforcement Learning,2024,,IEEE International Conference on Robotics and Automation (ICRA),,https://arxiv.org/abs/2401.16013v4,coded,Task transfer
luo2025precise,Jianlan Luo and Charles Xu and Jeffrey Wu and Sergey Levine,Precise and Dexterous Robotic Manipulation via Human-in-the-Loop Reinforcement Learning,2025,,Science Robotics,10.1126/scirobotics.ads5033,,coded,Task transfer
yuan2025policy,Xiu Yuan and Tongzhou Mu and Stone Tao and Yunhao Fang and Mengke Zhang and Hao Su,Policy Decorator: Model-Agnostic Online Refinement for Large Policy Model,2025,,International Conference on Learning Representations (ICLR),,https://arxiv.org/abs/2412.13630v1,coded,Task transfer
tirinzoni2025zero,Andrea Tirinzoni and Ahmed Touati and Jesse Farebrother and Mateusz Guzek and Anssi Kanervisto and Yingchen Xu and Alessandro Lazaric and Matteo Pirotta,Zero-Shot Whole-Body Humanoid Control via Behavioral Foundation Models,2025,,International Conference on Learning Representations (ICLR),,https://arxiv.org/abs/2504.11054v1,coded,Task transfer
duan2017oneshot,Yan Duan and Marcin Andrychowicz and Bradly Stadie and Jonathan Ho and Jonas Schneider and Ilya Sutskever and Pieter Abbeel and Wojciech Zaremba,One-Shot Imitation Learning,2017,,Advances in Neural Information Processing Systems (NeurIPS),,https://arxiv.org/abs/1703.07326v3,coded,Human-to-robot
finn2017oneshot,Chelsea Finn and Tianhe Yu and Tianhao Zhang and Pieter Abbeel and Sergey Levine,One-Shot Visual Imitation Learning via Meta-Learning,2017,,Conference on Robot Learning (CoRL),,https://arxiv.org/abs/1709.04905v1,coded,Human-to-robot
yu2018oneshot,Tianhe Yu and Chelsea Finn and Sudeep Dasari and Annie Xie and Tianhao Zhang and Pieter Abbeel and Sergey Levine,One-Shot Imitation from Observing Humans via Domain-Adaptive Meta-Learning,2018,,Robotics: Science and Systems (RSS),10.15607/rss.2018.xiv.002,,coded,Human-to-robot
james2018taskembedded,Stephen James and Michael Bloesch and Andrew J. Davison,Task-Embedded Control Networks for Few-Shot Imitation Learning,2018,,Conference on Robot Learning (CoRL),,https://arxiv.org/abs/1810.03237v1,coded,Task transfer
jang2022bcz,Eric Jang and Alex Irpan and Mohi Khansari and Daniel Kappler and Frederik Ebert and Corey Lynch and Sergey Levine and Chelsea Finn,{BC-Z}: Zero-Shot Task Generalization with Robotic Imitation Learning,2022,,Conference on Robot Learning (CoRL),,https://proceedings.mlr.press/v164/jang22a.html,coded,Human-to-robot
bahl2022human,Shikhar Bahl and Abhinav Gupta and Deepak Pathak,Human-to-Robot Imitation in the Wild,2022,,Robotics: Science and Systems (RSS),,https://arxiv.org/abs/2207.09450v1,coded,Human-to-robot
shaw2022videodex,Kenneth Shaw and Shikhar Bahl and Deepak Pathak,{VideoDex}: Learning Dexterity from Internet Videos,2023,,Conference on Robot Learning (CoRL),,https://proceedings.mlr.press/v205/shaw23a.html,coded,Human-to-robot
wang2023mimicplay,Chen Wang and Linxi Fan and Jiankai Sun and Ruohan Zhang and Li Fei-Fei and Danfei Xu and Yuke Zhu and Anima Anandkumar,{MimicPlay}: Long-Horizon Imitation Learning by Watching Human Play,2023,,Conference on Robot Learning (CoRL),,https://proceedings.mlr.press/v229/wang23a.html,coded,Human-to-robot
bahl2023affordances,Shikhar Bahl and Russell Mendonca and Lili Chen and Unnat Jain and Deepak Pathak,Affordances from Human Videos as a Versatile Representation for Robotics,2023,,IEEE/CVF Conference on Computer Vision and Pattern Recognition (CVPR),,https://arxiv.org/abs/2304.08488v1,coded,Human-to-robot
jain2024vid2robot,Vidhi Jain and Maria Attarian and Nikhil J Joshi and Ayzaan Wahid and Danny Driess and Quan Vuong and Pannag R Sanketi and Pierre Sermanet and Stefan Welker and Christine Chan and Igor Gilitschenski and Yonatan Bisk and Debidatta Dwibedi,{Vid2Robot}: End-to-End Video-Conditioned Policy Learning with Cross-Attention Transformers,2024,,Robotics: Science and Systems (RSS),,https://arxiv.org/abs/2403.12943v2,coded,Human-to-robot
kareer2024egomimic,Simar Kareer and Dhruv Patel and Ryan Punamiya and Pranay Mathur and Shuo Cheng and Chen Wang and Judy Hoffman and Danfei Xu,{EgoMimic}: Scaling Imitation Learning via Egocentric Video,2025,,IEEE International Conference on Robotics and Automation (ICRA),10.1109/icra55743.2025.11127989,https://arxiv.org/abs/2410.24221v1,coded,Human-to-robot
lepert2025phantom,Marion Lepert and Jiaying Fang and Jeannette Bohg,Phantom: Training Robots Without Robots Using Only Human Videos,2025,,Conference on Robot Learning (CoRL),,https://arxiv.org/abs/2503.00779v2,coded,Human-to-robot
fu2024humanplus,Zipeng Fu and Qingqing Zhao and Qi Wu and Gordon Wetzstein and Chelsea Finn,{HumanPlus}: Humanoid Shadowing and Imitation from Humans,2025,,Conference on Robot Learning (CoRL),,https://proceedings.mlr.press/v270/fu25a.html,coded,Human-to-robot
li2024okami,Jinhan Li and Yifeng Zhu and Yuqi Xie and Zhenyu Jiang and Mingyo Seo and Georgios Pavlakos and Yuke Zhu,{OKAMI}: Teaching Humanoid Robots Manipulation Skills through Single Video Imitation,2025,,Conference on Robot Learning (CoRL),,https://proceedings.mlr.press/v270/li25a.html,coded,Human-to-robot
cheng2024expressive,Xuxin Cheng and Yandong Ji and Junming Chen and Ruihan Yang and Ge Yang and Xiaolong Wang,Expressive Whole-Body Control for Humanoid Robots,2024,,Robotics: Science and Systems (RSS),10.15607/rss.2024.xx.107,,coded,Human-to-robot
qiu2025humanoid,Ri-Zhao Qiu and Shiqi Yang and Xuxin Cheng and Chaitanya Chawla and Jialong Li and Tairan He and Ge Yan and David J. Yoon and Ryan Hoque and Lars Paulsen and Ge Yang and Jian Zhang and Sha Yi and Guanya Shi and Xiaolong Wang,Humanoid Policy $\sim$ Human Policy,2025,,Conference on Robot Learning (CoRL),,https://arxiv.org/abs/2503.13441v3,coded,Human-to-robot
zhao2023learning,Tony Z. Zhao and Vikash Kumar and Sergey Levine and Chelsea Finn,Learning Fine-Grained Bimanual Manipulation with Low-Cost Hardware,2023,,Robotics: Science and Systems (RSS),,https://arxiv.org/abs/2304.13705v1,coded,Human-to-robot
fu2024mobile,Zipeng Fu and Tony Z. Zhao and Chelsea Finn,Mobile {ALOHA}: Learning Bimanual Mobile Manipulation with Low-Cost Whole-Body Teleoperation,2025,,Conference on Robot Learning (CoRL),,https://proceedings.mlr.press/v270/fu25b.html,coded,Task transfer
chi2023diffusion,Cheng Chi and Zhenjia Xu and Siyuan Feng and Eric Cousineau and Yilun Du and Benjamin Burchfiel and Russ Tedrake and Shuran Song,Diffusion Policy: Visuomotor Policy Learning via Action Diffusion,2025,,The International Journal of Robotics Research,10.1177/02783649241273668,,coded,Task transfer
chi2024universal,Cheng Chi and Zhenjia Xu and Chuer Pan and Eric Cousineau and Benjamin Burchfiel and Siyuan Feng and Russ Tedrake and Shuran Song,Universal Manipulation Interface: In-the-Wild Robot Teaching Without In-the-Wild Robots,2024,,Robotics: Science and Systems (RSS),,https://arxiv.org/abs/2402.10329v3,coded,Human-to-robot
wang2024dexcap,Chen Wang and Haochen Shi and Weizhuo Wang and Ruohan Zhang and Li Fei-Fei and C. Karen Liu,{DexCap}: Scalable and Portable Mocap Data Collection System for Dexterous Manipulation,2024,,Robotics: Science and Systems (RSS),,https://arxiv.org/abs/2403.07788v2,coded,Human-to-robot
mandlekar2023mimicgen,Ajay Mandlekar and Soroush Nasiriany and Bowen Wen and Iretiayo Akinola and Yashraj Narang and Linxi Fan and Yuke Zhu and Dieter Fox,{MimicGen}: A Data Generation System for Scalable Robot Learning Using Human Demonstrations,2023,,Conference on Robot Learning (CoRL),,https://proceedings.mlr.press/v229/mandlekar23a.html,coded,Human-to-robot
jiang2024dexmimicgen,Zhenyu Jiang and Yuqi Xie and Kevin Lin and Zhenjia Xu and Weikang Wan and Ajay Mandlekar and Linxi Fan and Yuke Zhu,{DexMimicGen}: Automated Data Generation for Bimanual Dexterous Manipulation via Imitation Learning,2025,,IEEE International Conference on Robotics and Automation (ICRA),10.1109/icra55743.2025.11127809,,coded,Human-to-robot
jang2025dreamgen,Joel Jang and Seonghyeon Ye and Zongyu Lin and Jiannan Xiang and Johan Bjorck and Yu Fang and Fengyuan Hu and Spencer Huang and Kaushil Kundalia and Yen-Chen Lin and Loic Magne and Ajay Mandlekar and Avnish Narayan and You Liang Tan and Guanzhi Wang and Jing Wang and Qi Wang and Yinzhen Xu and Xiaohui Zeng and Kaiyuan Zheng and Ruijie Zheng and Ming-Yu Liu and Luke Zettlemoyer and Dieter Fox and Jan Kautz and Scott Reed and Yuke Zhu and Linxi Fan,{DreamGen}: Unlocking Generalization in Robot Learning through Video World Models,2025,,Conference on Robot Learning (CoRL),,https://arxiv.org/abs/2505.12705v2,coded,Human-to-robot
ren2024dppo,Allen Z. Ren and Justin Lidard and Lars L. Ankile and Anthony Simeonov and Pulkit Agrawal and Anirudha Majumdar and Benjamin Burchfiel and Hongkai Dai and Max Simchowitz,Diffusion Policy Policy Optimization,2025,,International Conference on Learning Representations (ICLR),,https://arxiv.org/abs/2409.00588v3,coded,Task transfer
torabi2018behavioral,Faraz Torabi and Garrett Warnell and Peter Stone,Behavioral Cloning from Observation,2018,,International Joint Conference on Artificial Intelligence (IJCAI),,https://arxiv.org/abs/1805.01954v2,coded,Human-to-robot
zakka2021xirl,Kevin Zakka and Andy Zeng and Pete Florence and Jonathan Tompson and Jeannette Bohg and Debidatta Dwibedi,{XIRL}: Cross-Embodiment Inverse Reinforcement Learning,2022,,Conference on Robot Learning (CoRL),,https://proceedings.mlr.press/v164/zakka22a.html,coded,Human-to-robot
peng2020learning,Xue Bin Peng and Erwin Coumans and Tingnan Zhang and Tsang-Wei Lee and Jie Tan and Sergey Levine,Learning Agile Robotic Locomotion Skills by Imitating Animals,2020,,Robotics: Science and Systems (RSS),,https://arxiv.org/abs/2004.00784v3,coded,Human-to-robot
shridhar2022peract,Mohit Shridhar and Lucas Manuelli and Dieter Fox,Perceiver-Actor: A Multi-Task Transformer for Robotic Manipulation,2023,,Conference on Robot Learning (CoRL),,https://proceedings.mlr.press/v205/shridhar23a.html,coded,Task transfer
goyal2023rvt,Ankit Goyal and Jie Xu and Yijie Guo and Valts Blukis and Yu-Wei Chao and Dieter Fox,{RVT}: Robotic View Transformer for {3D} Object Manipulation,2023,,Conference on Robot Learning (CoRL),,https://proceedings.mlr.press/v229/goyal23a.html,coded,Task transfer
ze2024dp3,Yanjie Ze and Gu Zhang and Kangning Zhang and Chenyuan Hu and Muhan Wang and Huazhe Xu,{3D} Diffusion Policy: Generalizable Visuomotor Policy Learning via Simple {3D} Representations,2024,,Robotics: Science and Systems (RSS),10.15607/rss.2024.xx.067,,coded,Task transfer
chen2018hardware,Tao Chen and Adithyavairavan Murali and Abhinav Gupta,Hardware Conditioned Policies for Multi-Robot Transfer Learning,2018,,Advances in Neural Information Processing Systems (NeurIPS),,https://arxiv.org/abs/1811.09864v2,coded,Cross-embodiment
reed2022generalist,Scott Reed and Konrad Zolna and Emilio Parisotto and Sergio Gomez Colmenarejo and Alexander Novikov and Gabriel Barth-Maron and Mai Gimenez and Yury Sulsky and Jackie Kay and Jost Tobias Springenberg and Tom Eccles and Jake Bruce and Ali Razavi and Ashley Edwards and Nicolas Heess and Yutian Chen and Raia Hadsell and Oriol Vinyals and Mahyar Bordbar and Nando de Freitas,A Generalist Agent,2022,,Transactions on Machine Learning Research,,https://arxiv.org/abs/2205.06175v3,coded,Cross-embodiment
gupta2022metamorph,Agrim Gupta and Linxi Fan and Surya Ganguli and Li Fei-Fei,{MetaMorph}: Learning Universal Controllers with Transformers,2022,,International Conference on Learning Representations (ICLR),,https://arxiv.org/abs/2203.11931v1,coded,Cross-embodiment
oneill2023open,"{Open X-Embodiment Collaboration} and Abby O'Neill and Abdul Rehman and Abhinav Gupta and Abhiram Maddukuri and Abhishek Gupta and Abhishek Padalkar and Abraham Lee and Acorn Pooley and Agrim Gupta and Ajay Mandlekar and Ajinkya Jain and Albert Tung and Alex Bewley and Alex Herzog and Alex Irpan and Alexander Khazatsky and Anant Rai and Anchit Gupta and Andrew Wang and Andrey Kolobov and Anikait Singh and Animesh Garg and Aniruddha Kembhavi and Annie Xie and Anthony Brohan and Antonin Raffin and Archit Sharma and Arefeh Yavary and Arhan Jain and Ashwin Balakrishna and Ayzaan Wahid and Ben Burgess-Limerick and Beomjoon Kim and Bernhard Schölkopf and Blake Wulfe and Brian Ichter and Cewu Lu and Charles Xu and Charlotte Le and Chelsea Finn and Chen Wang and Chenfeng Xu and Cheng Chi and Chenguang Huang and Christine Chan and Christopher Agia and Chuer Pan and Chuyuan Fu and Coline Devin and Danfei Xu and Daniel Morton and Danny Driess and Daphne Chen and Deepak Pathak and Dhruv Shah and Dieter Büchler and Dinesh Jayaraman and Dmitry Kalashnikov and Dorsa Sadigh and Edward Johns and Ethan Foster and Fangchen Liu and Federico Ceola and Fei Xia and Feiyu Zhao and Felipe Vieira Frujeri and Freek Stulp and Gaoyue Zhou and Gaurav S. Sukhatme and Gautam Salhotra and Ge Yan and Gilbert Feng and Giulio Schiavi and Glen Berseth and Gregory Kahn and Guangwen Yang and Guanzhi Wang and Hao Su and Hao-Shu Fang and Haochen Shi and Henghui Bao and Heni Ben Amor and Henrik I Christensen and Hiroki Furuta and Homanga Bharadhwaj and Homer Walke and Hongjie Fang and Huy Ha and Igor Mordatch and Ilija Radosavovic and Isabel Leal and Jacky Liang and Jad Abou-Chakra and Jaehyung Kim and Jaimyn Drake and Jan Peters and Jan Schneider and Jasmine Hsu and Jay Vakil and Jeannette Bohg and Jeffrey Bingham and Jeffrey Wu and Jensen Gao and Jiaheng Hu and Jiajun Wu and Jialin Wu and Jiankai Sun and Jianlan Luo and Jiayuan Gu and Jie Tan and Jihoon Oh and Jimmy Wu and Jingpei Lu and Jingyun Yang and Jitendra Malik and João Silvério and Joey Hejna and Jonathan Booher and Jonathan Tompson and Jonathan Yang and Jordi Salvador and Joseph J. Lim and Junhyek Han and Kaiyuan Wang and Kanishka Rao and Karl Pertsch and Karol Hausman and Keegan Go and Keerthana Gopalakrishnan and Ken Goldberg and Kendra Byrne and Kenneth Oslund and Kento Kawaharazuka and Kevin Black and Kevin Lin and Kevin Zhang and Kiana Ehsani and Kiran Lekkala and Kirsty Ellis and Krishan Rana and Krishnan Srinivasan and Kuan Fang and Kunal Pratap Singh and Kuo-Hao Zeng and Kyle Hatch and Kyle Hsu and Laurent Itti and Lawrence Yunliang Chen and Lerrel Pinto and Li Fei-Fei and Liam Tan and Linxi ""Jim"" Fan and Lionel Ott and Lisa Lee and Luca Weihs and Magnum Chen and Marion Lepert and Marius Memmel and Masayoshi Tomizuka and Masha Itkina and Mateo Guaman Castro and Max Spero and Maximilian Du and Michael Ahn and Michael C. Yip and Mingtong Zhang and Mingyu Ding and Minho Heo and Mohan Kumar Srirama and Mohit Sharma and Moo Jin Kim and Muhammad Zubair Irshad and Naoaki Kanazawa and Nicklas Hansen and Nicolas Heess and Nikhil J Joshi and Niko Suenderhauf and Ning Liu and Norman Di Palo and Nur Muhammad Mahi Shafiullah and Oier Mees and Oliver Kroemer and Osbert Bastani and Pannag R Sanketi and Patrick ""Tree"" Miller and Patrick Yin and Paul Wohlhart and Peng Xu and Peter David Fagan and Peter Mitrano and Pierre Sermanet and Pieter Abbeel and Priya Sundaresan and Qiuyu Chen and Quan Vuong and Rafael Rafailov and Ran Tian and Ria Doshi and Roberto Martín-Martín and Rohan Baijal and Rosario Scalise and Rose Hendrix and Roy Lin and Runjia Qian and Ruohan Zhang and Russell Mendonca and Rutav Shah and Ryan Hoque and Ryan Julian and Samuel Bustamante and Sean Kirmani and Sergey Levine and Shan Lin and Sherry Moore and Shikhar Bahl and Shivin Dass and Shubham Sonawani and Shubham Tulsiani and Shuran Song and Sichun Xu and Siddhant Haldar and Siddharth Karamcheti and Simeon Adebola and Simon Guist and Soroush Nasiriany and Stefan Schaal and Stefan Welker and Stephen Tian and Subramanian Ramamoorthy and Sudeep Dasari and Suneel Belkhale and Sungjae Park and Suraj Nair and Suvir Mirchandani and Takayuki Osa and Tanmay Gupta and Tatsuya Harada and Tatsuya Matsushima and Ted Xiao and Thomas Kollar and Tianhe Yu and Tianli Ding and Todor Davchev and Tony Z. Zhao and Travis Armstrong and Trevor Darrell and Trinity Chung and Vidhi Jain and Vikash Kumar and Vincent Vanhoucke and Vitor Guizilini and Wei Zhan and Wenxuan Zhou and Wolfram Burgard and Xi Chen and Xiangyu Chen and Xiaolong Wang and Xinghao Zhu and Xinyang Geng and Xiyuan Liu and Xu Liangwei and Xuanlin Li and Yansong Pang and Yao Lu and Yecheng Jason Ma and Yejin Kim and Yevgen Chebotar and Yifan Zhou and Yifeng Zhu and Yilin Wu and Ying Xu and Yixuan Wang and Yonatan Bisk and Yongqiang Dou and Yoonyoung Cho and Youngwoon Lee and Yuchen Cui and Yue Cao and Yueh-Hua Wu and Yujin Tang and Yuke Zhu and Yunchu Zhang and Yunfan Jiang and Yunshuang Li and Yunzhu Li and Yusuke Iwasawa and Yutaka Matsuo and Zehan Ma and Zhuo Xu and Zichen Jeff Cui and Zichen Zhang and Zipeng Fu and Zipeng Lin",Open {X}-{E}mbodiment: Robotic Learning Datasets and {RT-X} Models,2024,,IEEE International Conference on Robotics and Automation (ICRA),,https://arxiv.org/abs/2310.08864v9,coded,Cross-embodiment
bousmalis2023robocat,Konstantinos Bousmalis and Giulia Vezzani and Dushyant Rao and Coline Devin and Alex X. Lee and Maria Bauza and Todor Davchev and Yuxiang Zhou and Agrim Gupta and Akhil Raju and Antoine Laurens and Claudio Fantacci and Valentin Dalibard and Martina Zambelli and Murilo Martins and Rugile Pevceviciute and Michiel Blokzijl and Misha Denil and Nathan Batchelor and Thomas Lampe and Emilio Parisotto and Konrad Żołna and Scott Reed and Sergio Gómez Colmenarejo and Jon Scholz and Abbas Abdolmaleki and Oliver Groth and Jean-Baptiste Regli and Oleg Sushkov and Tom Rothörl and José Enrique Chen and Yusuf Aytar and Dave Barker and Joy Ortiz and Martin Riedmiller and Jost Tobias Springenberg and Raia Hadsell and Francesco Nori and Nicolas Heess,{RoboCat}: A Self-Improving Generalist Agent for Robotic Manipulation,2023,,Transactions on Machine Learning Research,,https://arxiv.org/abs/2306.11706v2,coded,Cross-embodiment
walke2023bridgedata,Homer Rich Walke and Kevin Black and Tony Z. Zhao and Quan Vuong and Chongyi Zheng and Philippe Hansen-Estruch and Andre Wang He and Vivek Myers and Moo Jin Kim and Max Du and Abraham Lee and Kuan Fang and Chelsea Finn and Sergey Levine,{BridgeData V2}: A Dataset for Robot Learning at Scale,2023,,Conference on Robot Learning (CoRL),,https://proceedings.mlr.press/v229/walke23a.html,not_in_185_row_table,Cross-embodiment
fang2023rh20t,Hao-Shu Fang and Hongjie Fang and Zhenyu Tang and Jirong Liu and Chenxi Wang and Junbo Wang and Haoyi Zhu and Cewu Lu,{RH20T}: A Comprehensive Robotic Dataset for Learning Diverse Skills in One-Shot,2024,,IEEE International Conference on Robotics and Automation (ICRA),10.1109/icra57147.2024.10611615,https://arxiv.org/abs/2307.00595v2,not_in_185_row_table,Cross-embodiment
ghosh2024octo,{Octo Model Team} and Dibya Ghosh and Homer Walke and Karl Pertsch and Kevin Black and Oier Mees and Sudeep Dasari and Joey Hejna and Tobias Kreiman and Charles Xu and Jianlan Luo and You Liang Tan and Lawrence Yunliang Chen and Pannag Sanketi and Quan Vuong and Ted Xiao and Dorsa Sadigh and Chelsea Finn and Sergey Levine,Octo: An Open-Source Generalist Robot Policy,2024,,Robotics: Science and Systems (RSS),,https://arxiv.org/abs/2405.12213v2,coded,Cross-embodiment
khazatsky2024droid,Alexander Khazatsky and Karl Pertsch and Suraj Nair and Ashwin Balakrishna and Sudeep Dasari and Siddharth Karamcheti and Soroush Nasiriany and Mohan Kumar Srirama and Lawrence Yunliang Chen and Kirsty Ellis and Peter David Fagan and Joey Hejna and Masha Itkina and Marion Lepert and Yecheng Jason Ma and Patrick Tree Miller and Jimmy Wu and Suneel Belkhale and Shivin Dass and Huy Ha and Arhan Jain and Abraham Lee and Youngwoon Lee and Marius Memmel and Sungjae Park and Ilija Radosavovic and Kaiyuan Wang and Albert Zhan and Kevin Black and Cheng Chi and Kyle Beltran Hatch and Shan Lin and Jingpei Lu and Jean Mercat and Abdul Rehman and Pannag R Sanketi and Archit Sharma and Cody Simpson and Quan Vuong and Homer Rich Walke and Blake Wulfe and Ted Xiao and Jonathan Heewon Yang and Arefeh Yavary and Tony Z. Zhao and Christopher Agia and Rohan Baijal and Mateo Guaman Castro and Daphne Chen and Qiuyu Chen and Trinity Chung and Jaimyn Drake and Ethan Paul Foster and Jensen Gao and Vitor Guizilini and David Antonio Herrera and Minho Heo and Kyle Hsu and Jiaheng Hu and Muhammad Zubair Irshad and Donovon Jackson and Charlotte Le and Yunshuang Li and Kevin Lin and Roy Lin and Zehan Ma and Abhiram Maddukuri and Suvir Mirchandani and Daniel Morton and Tony Nguyen and Abigail O'Neill and Rosario Scalise and Derick Seale and Victor Son and Stephen Tian and Emi Tran and Andrew E. Wang and Yilin Wu and Annie Xie and Jingyun Yang and Patrick Yin and Yunchu Zhang and Osbert Bastani and Glen Berseth and Jeannette Bohg and Ken Goldberg and Abhinav Gupta and Abhishek Gupta and Dinesh Jayaraman and Joseph J Lim and Jitendra Malik and Roberto Martín-Martín and Subramanian Ramamoorthy and Dorsa Sadigh and Shuran Song and Jiajun Wu and Michael C. Yip and Yuke Zhu and Thomas Kollar and Sergey Levine and Chelsea Finn,{DROID}: A Large-Scale In-the-Wild Robot Manipulation Dataset,2024,,Robotics: Science and Systems (RSS),,https://arxiv.org/abs/2403.12945v2,not_in_185_row_table,Cross-embodiment
chen2024mirage,Lawrence Yunliang Chen and Kush Hari and Karthik Dharmarajan and Chenfeng Xu and Quan Vuong and Ken Goldberg,Mirage: Cross-Embodiment Zero-Shot Policy Transfer with Cross-Painting,2024,,Robotics: Science and Systems (RSS),10.15607/rss.2024.xx.069,,coded,Cross-embodiment
yang2024pushing,Jonathan Yang and Catherine Glossop and Arjun Bhorkar and Dhruv Shah and Quan Vuong and Chelsea Finn and Dorsa Sadigh and Sergey Levine,Pushing the Limits of Cross-Embodiment Learning for Manipulation and Navigation,2024,,Robotics: Science and Systems (RSS),,https://arxiv.org/abs/2402.19432v1,coded,Cross-embodiment
doshi2024scaling,Ria Doshi and Homer Rich Walke and Oier Mees and Sudeep Dasari and Sergey Levine,"Scaling Cross-Embodied Learning: One Policy for Manipulation, Navigation, Locomotion and Aviation",2025,,Conference on Robot Learning (CoRL),,https://proceedings.mlr.press/v270/doshi25a.html,coded,Cross-embodiment
chen2024rovi,Lawrence Yunliang Chen and Chenfeng Xu and Karthik Dharmarajan and Richard Cheng and Kurt Keutzer and Masayoshi Tomizuka and Quan Vuong and Ken Goldberg,{RoVi-Aug}: Robot and Viewpoint Augmentation for Cross-Embodiment Robot Learning,2025,,Conference on Robot Learning (CoRL),,https://proceedings.mlr.press/v270/chen25a.html,coded,Cross-embodiment
hejna2024remix,Joey Hejna and Chethan Anand Bhateja and Yichen Jiang and Karl Pertsch and Dorsa Sadigh,{Re-Mix}: Optimizing Data Mixtures for Large Scale Imitation Learning,2025,,Conference on Robot Learning (CoRL),,https://proceedings.mlr.press/v270/hejna25a.html,coded,Cross-embodiment
wang2024scaling,Lirui Wang and Xinlei Chen and Jialiang Zhao and Kaiming He,Scaling Proprioceptive-Visual Learning with Heterogeneous Pre-Trained Transformers,2024,,Advances in Neural Information Processing Systems (NeurIPS),,https://arxiv.org/abs/2409.20537v1,coded,Cross-embodiment
ye2024latent,Seonghyeon Ye and Joel Jang and Byeongguk Jeon and Sejune Joo and Jianwei Yang and Baolin Peng and Ajay Mandlekar and Reuben Tan and Yu-Wei Chao and Bill Yuchen Lin and Lars Liden and Kimin Lee and Jianfeng Gao and Luke Zettlemoyer and Dieter Fox and Minjoon Seo,Latent Action Pretraining from Videos,2025,,International Conference on Learning Representations (ICLR),,https://arxiv.org/abs/2410.11758v2,coded,Cross-embodiment
lin2025data,Fanqi Lin and Yingdong Hu and Pingyue Sheng and Chuan Wen and Jiacheng You and Yang Gao,Data Scaling Laws in Imitation Learning for Robotic Manipulation,2025,,International Conference on Learning Representations (ICLR),,https://arxiv.org/abs/2410.18647v4,coded,Cross-embodiment
zheng2025universal,Jinliang Zheng and Jianxiong Li and Dongxiu Liu and Yinan Zheng and Zhihao Wang and Zhonghong Ou and Yu Liu and Jingjing Liu and Ya-Qin Zhang and Xianyuan Zhan,Universal Actions for Enhanced Embodied Foundation Models,2025,,IEEE/CVF Conference on Computer Vision and Pattern Recognition (CVPR),,https://arxiv.org/abs/2501.10105v2,coded,Cross-embodiment
bu2025agibot,{AgiBot World Contributors} and Qingwen Bu and Jisong Cai and Li Chen and Xiuqi Cui and Yan Ding and Siyuan Feng and Shenyuan Gao and Xindong He and Xuan Hu and Xu Huang and Shu Jiang and Yuxin Jiang and Cheng Jing and Hongyang Li and Jialu Li and Chiming Liu and Yi Liu and Yuxiang Lu and Jianlan Luo and Ping Luo and Yao Mu and Yuehan Niu and Yixuan Pan and Jiangmiao Pang and Yu Qiao and Guanghui Ren and Cheng Ruan and Jiaqi Shan and Yongjian Shen and Chengshi Shi and Mingkang Shi and Modi Shi and Chonghao Sima and Jianheng Song and Huijie Wang and Wenhao Wang and Dafeng Wei and Chengen Xie and Guo Xu and Junchi Yan and Cunbiao Yang and Lei Yang and Shukai Yang and Maoqing Yao and Jia Zeng and Chi Zhang and Qinglin Zhang and Bin Zhao and Chengyue Zhao and Jiaqi Zhao and Jianchao Zhu,{AgiBot World Colosseo}: A Large-Scale Manipulation Platform for Scalable and Intelligent Embodied Systems,2025,,IEEE/RSJ International Conference on Intelligent Robots and Systems (IROS),,https://arxiv.org/abs/2503.06669v5,coded,Cross-embodiment
wu2024robomind,Kun Wu and Chengkai Hou and Jiaming Liu and Zhengping Che and Xiaozhu Ju and Zhuqin Yang and Meng Li and Yinuo Zhao and Zhiyuan Xu and Guang Yang and Shichao Fan and Xinhua Wang and Fei Liao and Zhen Zhao and Guangyu Li and Zhao Jin and Lecheng Wang and Jilei Mao and Ning Liu and Pei Ren and Qiang Zhang and Yaoxu Lyu and Mengzhen Liu and He Jingyang and Yulin Luo and Zeyu Gao and Chenxuan Li and Chenyang Gu and Yankai Fu and Di Wu and Xingyu Wang and Sixiang Chen and Zhenyu Wang and Pengju An and Siyuan Qian and Shanghang Zhang and Jian Tang,{RoboMIND}: Benchmark on Multi-Embodiment Intelligence Normative Data for Robot Manipulation,2025,,Robotics: Science and Systems (RSS),10.15607/rss.2025.xxi.152,https://arxiv.org/abs/2412.13877v3,not_in_185_row_table,Cross-embodiment
bu2025univla,Qingwen Bu and Yanting Yang and Jisong Cai and Shenyuan Gao and Guanghui Ren and Maoqing Yao and Ping Luo and Hongyang Li,Learning to Act Anywhere with Task-Centric Latent Actions,2025,,Robotics: Science and Systems (RSS),,https://arxiv.org/abs/2505.06111v3,coded,Cross-embodiment
ai2025towards,Bo Ai and Liu Dai and Nico Bohlinger and Dichen Li and Tongzhou Mu and Zhanxin Wu and K. Fay and Henrik I. Christensen and Jan Peters and Hao Su,Towards Embodiment Scaling Laws in Robot Locomotion,2025,,Conference on Robot Learning (CoRL),,https://arxiv.org/abs/2505.05753v2,coded,Cross-embodiment
saxena2025what,Vaibhav Saxena and Matthew Bronars and Nadun Ranawaka Arachchige and Kuancheng Wang and Woo Chul Shin and Soroush Nasiriany and Ajay Mandlekar and Danfei Xu,What Matters in Learning from Large-Scale Datasets for Robot Manipulation,2025,,International Conference on Learning Representations (ICLR),,https://arxiv.org/abs/2506.13536v1,coded,Cross-embodiment
xing2025shortcut,Youguang Xing and Xu Luo and Junlin Xie and Lianli Gao and Heng Tao Shen and Jingkuan Song,Shortcut Learning in Generalist Robot Policies: The Role of Dataset Diversity and Fragmentation,2025,,Conference on Robot Learning (CoRL),,https://arxiv.org/abs/2508.06426v1,coded,Cross-embodiment
yang2026data,Jonathan Yang and Chelsea Finn and Dorsa Sadigh,Data Analogies Enable Efficient Cross-Embodiment Transfer,2026,,arXiv preprint arXiv:2603.06450,,https://arxiv.org/abs/2603.06450,coded,Cross-embodiment
ahn2022saycan,Brian Ichter and Anthony Brohan and Yevgen Chebotar and Chelsea Finn and Karol Hausman and Alexander Herzog and Daniel Ho and Julian Ibarz and Alex Irpan and Eric Jang and Ryan Julian and Dmitry Kalashnikov and Sergey Levine and Yao Lu and Carolina Parada and Kanishka Rao and Pierre Sermanet and Alexander T Toshev and Vincent Vanhoucke and Fei Xia and Ted Xiao and Peng Xu and Mengyuan Yan and Noah Brown and Michael Ahn and Omar Cortes and Nicolas Sievers and Clayton Tan and Sichun Xu and Diego Reyes and Jarek Rettinghouse and Jornell Quiambao and Peter Pastor and Linda Luu and Kuang-Huei Lee and Yuheng Kuang and Sally Jesmonth and Nikhil J. Joshi and Kyle Jeffrey and Rosario Jauregui Ruano and Jasmine Hsu and Keerthana Gopalakrishnan and Byron David and Andy Zeng and Chuyuan Kelly Fu,"Do As {I} Can, Not As {I} Say: Grounding Language in Robotic Affordances",2023,,Conference on Robot Learning (CoRL),,https://proceedings.mlr.press/v205/ichter23a.html,coded,Web / foundation models
huang2022inner,Wenlong Huang and Fei Xia and Ted Xiao and Harris Chan and Jacky Liang and Pete Florence and Andy Zeng and Jonathan Tompson and Igor Mordatch and Yevgen Chebotar and Pierre Sermanet and Tomas Jackson and Noah Brown and Linda Luu and Sergey Levine and Karol Hausman and Brian Ichter,Inner Monologue: Embodied Reasoning through Planning with Language Models,2023,,Conference on Robot Learning (CoRL),,https://proceedings.mlr.press/v205/huang23c.html,coded,Web / foundation models
liang2023code,Jacky Liang and Wenlong Huang and Fei Xia and Peng Xu and Karol Hausman and Brian Ichter and Pete Florence and Andy Zeng,Code as Policies: Language Model Programs for Embodied Control,2023,,IEEE International Conference on Robotics and Automation (ICRA),10.1109/icra48891.2023.10160591,https://arxiv.org/abs/2209.07753v4,coded,Web / foundation models
driess2023palme,Danny Driess and Fei Xia and Mehdi S. M. Sajjadi and Corey Lynch and Aakanksha Chowdhery and Brian Ichter and Ayzaan Wahid and Jonathan Tompson and Quan Vuong and Tianhe Yu and Wenlong Huang and Yevgen Chebotar and Pierre Sermanet and Daniel Duckworth and Sergey Levine and Vincent Vanhoucke and Karol Hausman and Marc Toussaint and Klaus Greff and Andy Zeng and Igor Mordatch and Pete Florence,{PaLM-E}: An Embodied Multimodal Language Model,2023,,International Conference on Machine Learning (ICML),,https://proceedings.mlr.press/v202/driess23a.html,coded,Web / foundation models
huang2023voxposer,Wenlong Huang and Chen Wang and Ruohan Zhang and Yunzhu Li and Jiajun Wu and Li Fei-Fei,{VoxPoser}: Composable {3D} Value Maps for Robotic Manipulation with Language Models,2023,,Conference on Robot Learning (CoRL),,https://proceedings.mlr.press/v229/huang23b.html,coded,Web / foundation models
brohan2022rt1,Anthony Brohan and Noah Brown and Justice Carbajal and Yevgen Chebotar and Joseph Dabis and Chelsea Finn and Keerthana Gopalakrishnan and Karol Hausman and Alexander Herzog and Jasmine Hsu and Julian Ibarz and Brian Ichter and Alex Irpan and Tomas Jackson and Sally Jesmonth and Nikhil Joshi and Ryan Julian and Dmitry Kalashnikov and Yuheng Kuang and Isabel Leal and Kuang-Huei Lee and Sergey Levine and Yao Lu and Utsav Malla and Deeksha Manjunath and Igor Mordatch and Ofir Nachum and Carolina Parada and Jodilyn Peralta and Emily Perez and Karl Pertsch and Jornell Quiambao and Kanishka Rao and Michael Ryoo and Grecia Salazar and Pannag Sanketi and Kevin Sayed and Jaspiar Singh and Sumedh Sontakke and Austin Stone and Clayton Tan and Huong Tran and Vincent Vanhoucke and Steve Vega and Quan Vuong and Fei Xia and Ted Xiao and Peng Xu and Sichun Xu and Tianhe Yu and Brianna Zitkovich,{RT-1}: Robotics Transformer for Real-World Control at Scale,2023,,Robotics: Science and Systems (RSS),10.15607/rss.2023.xix.025,https://arxiv.org/abs/2212.06817v2,coded,Task transfer
brohan2023rt2,Brianna Zitkovich and Tianhe Yu and Sichun Xu and Peng Xu and Ted Xiao and Fei Xia and Jialin Wu and Paul Wohlhart and Stefan Welker and Ayzaan Wahid and Quan Vuong and Vincent Vanhoucke and Huong Tran and Radu Soricut and Anikait Singh and Jaspiar Singh and Pierre Sermanet and Pannag R. Sanketi and Grecia Salazar and Michael S. Ryoo and Krista Reymann and Kanishka Rao and Karl Pertsch and Igor Mordatch and Henryk Michalewski and Yao Lu and Sergey Levine and Lisa Lee and Tsang-Wei Edward Lee and Isabel Leal and Yuheng Kuang and Dmitry Kalashnikov and Ryan Julian and Nikhil J. Joshi and Alex Irpan and Brian Ichter and Jasmine Hsu and Alexander Herzog and Karol Hausman and Keerthana Gopalakrishnan and Chuyuan Fu and Pete Florence and Chelsea Finn and Kumar Avinava Dubey and Danny Driess and Tianli Ding and Krzysztof Marcin Choromanski and Xi Chen and Yevgen Chebotar and Justice Carbajal and Noah Brown and Anthony Brohan and Montserrat Gonzalez Arenas and Kehang Han,{RT-2}: Vision-Language-Action Models Transfer Web Knowledge to Robotic Control,2023,,Conference on Robot Learning (CoRL),,https://proceedings.mlr.press/v229/zitkovich23a.html,coded,Web / foundation models
kim2024openvla,Moo Jin Kim and Karl Pertsch and Siddharth Karamcheti and Ted Xiao and Ashwin Balakrishna and Suraj Nair and Rafael Rafailov and Ethan P Foster and Pannag R Sanketi and Quan Vuong and Thomas Kollar and Benjamin Burchfiel and Russ Tedrake and Dorsa Sadigh and Sergey Levine and Percy Liang and Chelsea Finn,{OpenVLA}: An Open-Source Vision-Language-Action Model,2025,,Conference on Robot Learning (CoRL),,https://proceedings.mlr.press/v270/kim25c.html,coded,Web / foundation models
black2024pi0,Kevin Black and Noah Brown and Danny Driess and Adnan Esmail and Michael Equi and Chelsea Finn and Niccolo Fusai and Lachy Groom and Karol Hausman and Brian Ichter and Szymon Jakubczak and Tim Jones and Liyiming Ke and Sergey Levine and Adrian Li-Bell and Mohith Mothukuri and Suraj Nair and Karl Pertsch and Lucy Xiaoyang Shi and James Tanner and Quan Vuong and Anna Walling and Haohuan Wang and Ury Zhilinsky,$\pi_0$: A Vision-Language-Action Flow Model for General Robot Control,2025,,Robotics: Science and Systems (RSS),,https://arxiv.org/abs/2410.24164v4,coded,Web / foundation models
pertsch2025fast,Karl Pertsch and Kyle Stachowicz and Brian Ichter and Danny Driess and Suraj Nair and Quan Vuong and Oier Mees and Chelsea Finn and Sergey Levine,{FAST}: Efficient Action Tokenization for Vision-Language-Action Models,2025,,Robotics: Science and Systems (RSS),10.15607/rss.2025.xxi.012,,coded,Web / foundation models
black2025pi05,{Physical Intelligence} and Kevin Black and Noah Brown and James Darpinian and Karan Dhabalia and Danny Driess and Adnan Esmail and Michael Equi and Chelsea Finn and Niccolo Fusai and Manuel Y. Galliker and Dibya Ghosh and Lachy Groom and Karol Hausman and Brian Ichter and Szymon Jakubczak and Tim Jones and Liyiming Ke and Devin LeBlanc and Sergey Levine and Adrian Li-Bell and Mohith Mothukuri and Suraj Nair and Karl Pertsch and Allen Z. Ren and Lucy Xiaoyang Shi and Laura Smith and Jost Tobias Springenberg and Kyle Stachowicz and James Tanner and Quan Vuong and Homer Walke and Anna Walling and Haohuan Wang and Lili Yu and Ury Zhilinsky,$\pi_{0.5}$: A Vision-Language-Action Model with Open-World Generalization,2025,,Conference on Robot Learning (CoRL),,https://arxiv.org/abs/2504.16054v1,coded,Web / foundation models
liu2024rdt,Songming Liu and Lingxuan Wu and Bangguo Li and Hengkai Tan and Huayu Chen and Zhengyi Wang and Ke Xu and Hang Su and Jun Zhu,{RDT-1B}: A Diffusion Foundation Model for Bimanual Manipulation,2025,,International Conference on Learning Representations (ICLR),,https://arxiv.org/abs/2410.07864v2,coded,Web / foundation models
qu2025spatialvla,Delin Qu and Haoming Song and Qizhi Chen and Yuanqi Yao and Xinyi Ye and Yan Ding and Zhigang Wang and JiaYuan Gu and Bin Zhao and Dong Wang and Xuelong Li,{SpatialVLA}: Exploring Spatial Representations for Visual-Language-Action Models,2025,,Robotics: Science and Systems (RSS),,https://arxiv.org/abs/2501.15830v5,coded,Web / foundation models
kim2025oft,Moo Jin Kim and Chelsea Finn and Percy Liang,Fine-Tuning Vision-Language-Action Models: Optimizing Speed and Success,2025,,Robotics: Science and Systems (RSS),10.15607/rss.2025.xxi.017,,coded,Web / foundation models
bjorck2025groot,"{NVIDIA} and Bjorck, Johan and Castañeda, Fernando and Cherniadev, Nikita and Da, Xingye and Ding, Runyu and Fan, Linxi ""Jim"" and Fang, Yu and Fox, Dieter and Hu, Fengyuan and Huang, Spencer and Jang, Joel and Jiang, Zhenyu and Kautz, Jan and Kundalia, Kaushil and Lao, Lawrence and Li, Zhiqi and Lin, Zongyu and Lin, Kevin and Liu, Guilin and Llontop, Edith and Magne, Loic and Mandlekar, Ajay and Narayan, Avnish and Nasiriany, Soroush and Reed, Scott and Tan, You Liang and Wang, Guanzhi and Wang, Zu and Wang, Jing and Wang, Qi and Xiang, Jiannan and Xie, Yuqi and Xu, Yinzhen and Xu, Zhenjia and Ye, Seonghyeon and Yu, Zhiding and Zhang, Ao and Zhang, Hao and Zhao, Yizhou and Zheng, Ruijie and Zhu, Yuke",{GR00T N1}: An Open Foundation Model for Generalist Humanoid Robots,2025,,arXiv preprint arXiv:2503.14734,,https://arxiv.org/abs/2503.14734,coded,Web / foundation models
gemini2025robotics,"{Gemini Robotics Team} and Abeyruwan, Saminda and Ainslie, Joshua and Alayrac, Jean-Baptiste and Arenas, Montserrat Gonzalez and Armstrong, Travis and Balakrishna, Ashwin and Baruch, Robert and Bauza, Maria and Blokzijl, Michiel and Bohez, Steven and Bousmalis, Konstantinos and Brohan, Anthony and Buschmann, Thomas and Byravan, Arunkumar and Cabi, Serkan and Caluwaerts, Ken and Casarini, Federico and Chang, Oscar and Chen, Jose Enrique and Chen, Xi and Chiang, Hao-Tien Lewis and Choromanski, Krzysztof and D'Ambrosio, David and Dasari, Sudeep and Davchev, Todor and Devin, Coline and Di Palo, Norman and Ding, Tianli and Dostmohamed, Adil and Driess, Danny and Du, Yilun and Dwibedi, Debidatta and Elabd, Michael and Fantacci, Claudio and Fong, Cody and Frey, Erik and Fu, Chuyuan and Giustina, Marissa and Gopalakrishnan, Keerthana and Graesser, Laura and Hasenclever, Leonard and Heess, Nicolas and Hernaez, Brandon and Herzog, Alexander and Hofer, R. Alex and Humplik, Jan and Iscen, Atil and Jacob, Mithun George and Jain, Deepali and Julian, Ryan and Kalashnikov, Dmitry and Karagozler, M. Emre and Karp, Stefani and Kew, Chase and Kirkland, Jerad and Kirmani, Sean and Kuang, Yuheng and Lampe, Thomas and Laurens, Antoine and Leal, Isabel and Lee, Alex X. and Lee, Tsang-Wei Edward and Liang, Jacky and Lin, Yixin and Maddineni, Sharath and Majumdar, Anirudha and Michaely, Assaf Hurwitz and Moreno, Robert and Neunert, Michael and Nori, Francesco and Parada, Carolina and Parisotto, Emilio and Pastor, Peter and Pooley, Acorn and Rao, Kanishka and Reymann, Krista and Sadigh, Dorsa and Saliceti, Stefano and Sanketi, Pannag and Sermanet, Pierre and Shah, Dhruv and Sharma, Mohit and Shea, Kathryn and Shu, Charles and Sindhwani, Vikas and Singh, Sumeet and Soricut, Radu and Springenberg, Jost Tobias and Sterneck, Rachel and Surdulescu, Razvan and Tan, Jie and Tompson, Jonathan and Vanhoucke, Vincent and Varley, Jake and Vesom, Grace and Vezzani, Giulia and Vinyals, Oriol and Wahid, Ayzaan and Welker, Stefan and Wohlhart, Paul and Xia, Fei and Xiao, Ted and Xie, Annie and Xie, Jinyu and Xu, Peng and Xu, Sichun and Xu, Ying and Xu, Zhuo and Yang, Yuxiang and Yao, Rui and Yaroshenko, Sergey and Yu, Wenhao and Yuan, Wentao and Zhang, Jingwei and Zhang, Tingnan and Zhou, Allan and Zhou, Yuxiang",Gemini Robotics: Bringing {AI} into the Physical World,2025,,arXiv preprint arXiv:2503.20020,,https://arxiv.org/abs/2503.20020,coded,Web / foundation models
gemini2025robotics15,"{Gemini Robotics Team} and Abdolmaleki, Abbas and Abeyruwan, Saminda and Ainslie, Joshua and Alayrac, Jean-Baptiste and Arenas, Montserrat Gonzalez and Balakrishna, Ashwin and Batchelor, Nathan and Bewley, Alex and Bingham, Jeff and Bloesch, Michael and Bousmalis, Konstantinos and Brakel, Philemon and Brohan, Anthony and Buschmann, Thomas and Byravan, Arunkumar and Cabi, Serkan and Caluwaerts, Ken and Casarini, Federico and Chan, Christine and Chang, Oscar and Chappellet-Volpini, London and Chen, Jose Enrique and Chen, Xi and Chiang, Hao-Tien Lewis and Choromanski, Krzysztof and Collister, Adrian and D'Ambrosio, David B. and Dasari, Sudeep and Davchev, Todor and Dave, Meet Kirankumar and Devin, Coline and Di Palo, Norman and Ding, Tianli and Doersch, Carl and Dostmohamed, Adil and Du, Yilun and Dwibedi, Debidatta and Egambaram, Sathish Thoppay and Elabd, Michael and Erez, Tom and Fang, Xiaolin and Fantacci, Claudio and Fong, Cody and Frey, Erik and Fu, Chuyuan and Gao, Ruiqi and Giustina, Marissa and Gopalakrishnan, Keerthana and Graesser, Laura and Groth, Oliver and Gupta, Agrim and Hafner, Roland and Hansen, Steven and Hasenclever, Leonard and Haves, Sam and Heess, Nicolas and Hernaez, Brandon and Hofer, Alex and Hsu, Jasmine and Huang, Lu and Huang, Sandy H. and Iscen, Atil and Jacob, Mithun George and Jain, Deepali and Jesmonth, Sally and Jindal, Abhishek and Julian, Ryan and Kalashnikov, Dmitry and Karagozler, M. Emre and Karp, Stefani and Kecman, Matija and Kew, J. Chase and Kim, Donnie and Kim, Frank and Kim, Junkyung and Kipf, Thomas and Kirmani, Sean and Konyushkova, Ksenia and Ku, Li Yang and Kuang, Yuheng and Lampe, Thomas and Laurens, Antoine and Le, Tuan Anh and Leal, Isabel and Lee, Alex X. and Lee, Tsang-Wei Edward and Lever, Guy and Liang, Jacky and Lin, Li-Heng and Liu, Fangchen and Long, Shangbang and Lu, Caden and Maddineni, Sharath and Majumdar, Anirudha and Maninis, Kevis-Kokitsi and Marmon, Andrew and Martinez, Sergio and Michaely, Assaf Hurwitz and Milonopoulos, Niko and Moore, Joss and Moreno, Robert and Neunert, Michael and Nori, Francesco and Ortiz, Joy and Oslund, Kenneth and Parada, Carolina and Parisotto, Emilio and Paryag, Amaris and Pooley, Acorn and Power, Thomas and Quaglino, Alessio and Qureshi, Haroon and Raju, Rajkumar Vasudeva and Ran, Helen and Rao, Dushyant and Rao, Kanishka and Reid, Isaac and Rendleman, David and Reymann, Krista and Rivas, Miguel and Romano, Francesco and Rubanova, Yulia and Sampedro, Peter Pastor and Sanketi, Pannag R and Shah, Dhruv and Sharma, Mohit and Shea, Kathryn and Shridhar, Mohit and Shu, Charles and Sindhwani, Vikas and Singh, Sumeet and Soricut, Radu and Sterneck, Rachel and Storz, Ian and Surdulescu, Razvan and Tan, Jie and Tompson, Jonathan and Tunyasuvunakool, Saran and Varley, Jake and Vesom, Grace and Vezzani, Giulia and Villalonga, Maria Bauza and Vinyals, Oriol and Wagner, René and Wahid, Ayzaan and Welker, Stefan and Wohlhart, Paul and Wu, Chengda and Wulfmeier, Markus and Xia, Fei and Xiao, Ted and Xie, Annie and Xie, Jinyu and Xu, Peng and Xu, Sichun and Xu, Ying and Xu, Zhuo and Yan, Jimmy and Yang, Sherry and Yang, Skye and Yang, Yuxiang and Yu, Hiu Hong and Yu, Wenhao and Yuan, Wentao and Yuan, Yuan and Zhang, Jingwei and Zhang, Tingnan and Zhang, Zhiyuan and Zhou, Allan and Zhou, Guangyao and Zhou, Yuxiang","Gemini Robotics 1.5: Pushing the Frontier of Generalist Robots with Advanced Embodied Reasoning, Thinking, and Motion Transfer",2025,,arXiv preprint arXiv:2510.03342,,https://arxiv.org/abs/2510.03342,coded,Web / foundation models
figure2025helix,{Figure AI},Helix: A Vision-Language-Action Model for Generalist Humanoid Control,2025,,,,https://www.figure.ai/news/helix,coded,Web / foundation models
ai2026pi07,"{Physical Intelligence} and Ai, Bo and Amin, Ali and Aniceto, Raichelle and Balakrishna, Ashwin and Balke, Greg and Black, Kevin and Bokinsky, George and Cao, Shihao and Charbonnier, Thomas and Choudhary, Vedant and Collins, Foster and Conley, Ken and Connors, Grace and Darpinian, James and Dhabalia, Karan and Dhaka, Maitrayee and DiCarlo, Jared and Driess, Danny and Equi, Michael and Esmail, Adnan and Fang, Yunhao and Finn, Chelsea and Glossop, Catherine and Godden, Thomas and Goryachev, Ivan and Groom, Lachlan and Habeeb, Haroun and Hancock, Hunter and Hausman, Karol and Hussein, Gashon and Hwang, Victor and Ichter, Brian and Jacobsen, Connor and Jakubczak, Szymon and Jen, Rowan and Jones, Tim and Kammerer, Gregg and Katz, Ben and Ke, Liyiming and Khadikov, Mairbek and Kuchi, Chandra and Lamb, Marinda and LeBlanc, Devin and LeCount, Brendon and Levine, Sergey and Li, Xinyu and Li-Bell, Adrian and Lialin, Vladislav and Liang, Zhonglin and Lim, Wallace and Lu, Yao and Luo, Enyu and Mano, Vishnu and Marwaha, Nandan and Mongush, Aikys and Murphy, Liam and Nair, Suraj and Patterson, Tyler and Pertsch, Karl and Ren, Allen Z. and Schelske, Gavin and Sharma, Charvi and Shi, Baifeng and Shi, Lucy Xiaoyang and Smith, Laura and Springenberg, Jost Tobias and Stachowicz, Kyle and Stoeckle, Will and Tang, Jiaming and Tanner, Jimmy and Tekeste, Shalom and Torne, Marcel and Vedder, Kyle and Vuong, Quan and Walling, Anna and Wang, Haohuan and Wang, Jason and Wang, XuDong and Whalen, Chris and Whitmore, Samuel and Williams, Blake and Xu, Charles and Yoo, Sukwon and Yu, Lili and Zhang, Wuming and Zhang, Zhuoyang and Zhilinsky, Ury",$\pi_{0.7}$: A Steerable Generalist Robotic Foundation Model with Emergent Capabilities,2026,,arXiv preprint arXiv:2604.15483,,https://arxiv.org/abs/2604.15483,coded,Web / foundation models
driess2025knowledge,Danny Driess and Jost Tobias Springenberg and Brian Ichter and Lili Yu and Adrian Li-Bell and Karl Pertsch and Allen Z. Ren and Homer Walke and Quan Vuong and Lucy Xiaoyang Shi and Sergey Levine,"Knowledge Insulating Vision-Language-Action Models: Train Fast, Run Fast, Generalize Better",2025,,Advances in Neural Information Processing Systems (NeurIPS),10.52202/085713-3439,,coded,Web / foundation models
zhou2025chatvla,Zhongyi Zhou and Yichen Zhu and Minjie Zhu and Junjie Wen and Ning Liu and Zhiyuan Xu and Weibin Meng and Yaxin Peng and Chaomin Shen and Feifei Feng and Yi Xu,{ChatVLA}: Unified Multimodal Understanding and Robot Control with Vision-Language-Action Model,2025,,Conference on Empirical Methods in Natural Language Processing (EMNLP),10.18653/v1/2025.emnlp-main.273,,coded,Web / foundation models
tan2025ript,"Shuhan Tan and Kairan Dou and Yue Zhao and Philipp Kr{\""a}henb{\""u}hl",Interactive Post-Training for Vision-Language-Action Models,2025,,arXiv preprint arXiv:2505.17016,,https://arxiv.org/abs/2505.17016,coded,Task transfer
amin2025pistar,"{Physical Intelligence} and Amin, Ali and Aniceto, Raichelle and Balakrishna, Ashwin and Black, Kevin and Conley, Ken and Connors, Grace and Darpinian, James and Dhabalia, Karan and DiCarlo, Jared and Driess, Danny and Equi, Michael and Esmail, Adnan and Fang, Yunhao and Finn, Chelsea and Glossop, Catherine and Godden, Thomas and Goryachev, Ivan and Groom, Lachy and Hancock, Hunter and Hausman, Karol and Hussein, Gashon and Ichter, Brian and Jakubczak, Szymon and Jen, Rowan and Jones, Tim and Katz, Ben and Ke, Liyiming and Kuchi, Chandra and Lamb, Marinda and LeBlanc, Devin and Levine, Sergey and Li-Bell, Adrian and Lu, Yao and Mano, Vishnu and Mothukuri, Mohith and Nair, Suraj and Pertsch, Karl and Ren, Allen Z. and Sharma, Charvi and Shi, Lucy Xiaoyang and Smith, Laura and Springenberg, Jost Tobias and Stachowicz, Kyle and Stoeckle, Will and Swerdlow, Alex and Tanner, James and Torne, Marcel and Vuong, Quan and Walling, Anna and Wang, Haohuan and Williams, Blake and Yoo, Sukwon and Yu, Lili and Zhilinsky, Ury and Zhou, Zhiyuan",$\pi^{*}_{0.6}$: A {VLA} That Learns from Experience,2025,,arXiv preprint arXiv:2511.14759,,https://arxiv.org/abs/2511.14759,coded,Task transfer
yang2023unisim,Sherry Yang and Yilun Du and Seyed Kamyar Seyed Ghasemipour and Jonathan Tompson and Leslie Kaelbling and Dale Schuurmans and Pieter Abbeel,Learning Interactive Real-World Simulators,2024,,International Conference on Learning Representations (ICLR),,https://arxiv.org/abs/2310.06114v3,coded,Sim-to-real
agarwal2025cosmos,"{NVIDIA} and Agarwal, Niket and Ali, Arslan and Bala, Maciej and Balaji, Yogesh and Barker, Erik and Cai, Tiffany and Chattopadhyay, Prithvijit and Chen, Yongxin and Cui, Yin and Ding, Yifan and Dworakowski, Daniel and Fan, Jiaojiao and Fenzi, Michele and Ferroni, Francesco and Fidler, Sanja and Fox, Dieter and Ge, Songwei and Ge, Yunhao and Gu, Jinwei and Gururani, Siddharth and He, Ethan and Huang, Jiahui and Huffman, Jacob and Jannaty, Pooya and Jin, Jingyi and Kim, Seung Wook and Klár, Gergely and Lam, Grace and Lan, Shiyi and Leal-Taixe, Laura and Li, Anqi and Li, Zhaoshuo and Lin, Chen-Hsuan and Lin, Tsung-Yi and Ling, Huan and Liu, Ming-Yu and Liu, Xian and Luo, Alice and Ma, Qianli and Mao, Hanzi and Mo, Kaichun and Mousavian, Arsalan and Nah, Seungjun and Niverty, Sriharsha and Page, David and Paschalidou, Despoina and Patel, Zeeshan and Pavao, Lindsey and Ramezanali, Morteza and Reda, Fitsum and Ren, Xiaowei and Sabavat, Vasanth Rao Naik and Schmerling, Ed and Shi, Stella and Stefaniak, Bartosz and Tang, Shitao and Tchapmi, Lyne and Tredak, Przemek and Tseng, Wei-Cheng and Varghese, Jibin and Wang, Hao and Wang, Haoxiang and Wang, Heng and Wang, Ting-Chun and Wei, Fangyin and Wei, Xinyue and Wu, Jay Zhangjie and Xu, Jiashu and Yang, Wei and Yen-Chen, Lin and Zeng, Xiaohui and Zeng, Yu and Zhang, Jing and Zhang, Qinsheng and Zhang, Yuxuan and Zhao, Qingqing and Zolkowski, Artur",Cosmos World Foundation Model Platform for Physical {AI},2025,,arXiv preprint arXiv:2501.03575,,https://arxiv.org/abs/2501.03575,not_in_185_row_table,Web / foundation models
assran2025vjepa,"Assran, Mido and Bardes, Adrien and Fan, David and Garrido, Quentin and Howes, Russell and Mojtaba and Komeili and Muckley, Matthew and Rizvi, Ammar and Roberts, Claire and Sinha, Koustuv and Zholus, Artem and Arnaud, Sergio and Gejji, Abha and Martin, Ada and Hogan, Francois Robert and Dugas, Daniel and Bojanowski, Piotr and Khalidov, Vasil and Labatut, Patrick and Massa, Francisco and Szafraniec, Marc and Krishnakumar, Kapil and Li, Yong and Ma, Xiaodong and Chandar, Sarath and Meier, Franziska and LeCun, Yann and Rabbat, Michael and Ballas, Nicolas","{V-JEPA 2}: Self-Supervised Video Models Enable Understanding, Prediction and Planning",2025,,arXiv preprint arXiv:2506.09985,,https://arxiv.org/abs/2506.09985,coded,Web / foundation models
dasari2019robonet,Sudeep Dasari and Frederik Ebert and Stephen Tian and Suraj Nair and Bernadette Bucher and Karl Schmeckpeper and Siddharth Singh and Sergey Levine and Chelsea Finn,{RoboNet}: Large-Scale Multi-Robot Learning,2019,,Conference on Robot Learning (CoRL),,https://arxiv.org/abs/1910.11215v2,coded,Cross-embodiment
huang2022language,Wenlong Huang and Pieter Abbeel and Deepak Pathak and Igor Mordatch,Language Models as Zero-Shot Planners: Extracting Actionable Knowledge for Embodied Agents,2022,,International Conference on Machine Learning (ICML),,https://arxiv.org/abs/2201.07207v2,coded,Web / foundation models
james2020rlbench,Stephen James and Zicong Ma and David Rovick Arrojo and Andrew J. Davison,{RLBench}: The Robot Learning Benchmark \& Learning Environment,2020,,IEEE Robotics and Automation Letters,10.1109/lra.2020.2974707,,not_in_185_row_table,Evaluation & deployment
savva2019habitat,Manolis Savva and Abhishek Kadian and Oleksandr Maksymets and Yili Zhao and Erik Wijmans and Bhavana Jain and Julian Straub and Jia Liu and Vladlen Koltun and Jitendra Malik and Devi Parikh and Dhruv Batra,Habitat: A Platform for Embodied {AI} Research,2019,,IEEE/CVF International Conference on Computer Vision (ICCV),10.1109/iccv.2019.00943,,not_in_185_row_table,Evaluation & deployment
mees2022calvin,Oier Mees and Lukas Hermann and Erick Rosete-Beas and Wolfram Burgard,{CALVIN}: A Benchmark for Language-Conditioned Policy Learning for Long-Horizon Robot Manipulation Tasks,2022,,IEEE Robotics and Automation Letters,10.1109/lra.2022.3180108,,not_in_185_row_table,Evaluation & deployment
tao2024maniskill3,Stone Tao and Fanbo Xiang and Arth Shukla and Yuzhe Qin and Xander Hinrichsen and Xiaodi Yuan and Chen Bao and Xinsong Lin and Yulin Liu and Tse-Kai Chan and Yuan Gao and Xuanlin Li and Tongzhou Mu and Nan Xiao and Arnav Gurha and Viswesh Rajesh and Yong Choi and Yen-Ru Chen and Zhiao Huang and Roberto Calandra and Rui Chen and Shan Luo and Hao Su,Demonstrating {GPU} Parallelized Robot Simulation and Rendering for Generalizable Embodied {AI} with {ManiSkill3},2025,,Robotics: Science and Systems (RSS),10.15607/rss.2025.xxi.021,,not_in_185_row_table,Evaluation & deployment
liu2023libero,Bo Liu and Yifeng Zhu and Chongkai Gao and Yihao Feng and Qiang Liu and Yuke Zhu and Peter Stone,{LIBERO}: Benchmarking Knowledge Transfer for Lifelong Robot Learning,2023,,NeurIPS Datasets and Benchmarks Track,,https://arxiv.org/abs/2306.03310v2,not_in_185_row_table,Evaluation & deployment
pumacay2024colosseum,Wilbert Pumacay and Ishika Singh and Jiafei Duan and Ranjay Krishna and Jesse Thomason and Dieter Fox,{THE COLOSSEUM}: A Benchmark for Evaluating Generalization for Robotic Manipulation,2024,,Robotics: Science and Systems (RSS),10.15607/rss.2024.xx.133,,not_in_185_row_table,Evaluation & deployment
li2024simpler,Xuanlin Li and Kyle Hsu and Jiayuan Gu and Oier Mees and Karl Pertsch and Homer Rich Walke and Chuyuan Fu and Ishikaa Lunawat and Isabel Sieh and Sean Kirmani and Sergey Levine and Jiajun Wu and Chelsea Finn and Hao Su and Quan Vuong and Ted Xiao,Evaluating Real-World Robot Manipulation Policies in Simulation,2025,,Conference on Robot Learning (CoRL),,https://proceedings.mlr.press/v270/li25c.html,not_in_185_row_table,Evaluation & deployment
zhou2025autoeval,Zhiyuan Zhou and Pranav Atreya and You Liang Tan and Karl Pertsch and Sergey Levine,{AutoEval}: Autonomous Evaluation of Generalist Robot Manipulation Policies in the Real World,2025,,Conference on Robot Learning (CoRL),,https://arxiv.org/abs/2503.24278v2,not_in_185_row_table,Evaluation & deployment
atreya2025roboarena,Pranav Atreya and Karl Pertsch and Tony Lee and Moo Jin Kim and Arhan Jain and Artur Kuramshin and Clemens Eppner and Cyrus Neary and Edward Hu and Fabio Ramos and Jonathan Tremblay and Kanav Arora and Kirsty Ellis and Luca Macesanu and Marcel Torne Villasevil and Matthew Leonard and Meedeum Cho and Ozgur Aslan and Shivin Dass and Jie Wang and William Reger and Xingfang Yuan and Xuning Yang and Abhishek Gupta and Dinesh Jayaraman and Glen Berseth and Kostas Daniilidis and Roberto Martin-Martin and Youngwoon Lee and Percy Liang and Chelsea Finn and Sergey Levine,{RoboArena}: Distributed Real-World Evaluation of Generalist Robot Policies,2025,,Conference on Robot Learning (CoRL),,https://arxiv.org/abs/2506.18123v2,not_in_185_row_table,Evaluation & deployment
gao2025taxonomy,Jensen Gao and Suneel Belkhale and Sudeep Dasari and Ashwin Balakrishna and Dhruv Shah and Dorsa Sadigh,A Taxonomy for Evaluating Generalist Robot Manipulation Policies,2026,,IEEE Robotics and Automation Letters,10.1109/lra.2026.3656785,,not_in_185_row_table,Evaluation & deployment
vincent2024how,Joseph A. Vincent and Haruki Nishimura and Masha Itkina and Paarth Shah and Mac Schwager and Thomas Kollar,How Generalizable Is My Behavior Cloning Policy? A Statistical Approach to Trustworthy Performance Evaluation,2024,,IEEE Robotics and Automation Letters,10.1109/lra.2024.3445635,,not_in_185_row_table,Evaluation & deployment
hsu2023simtolabtoreal,Kai-Chieh Hsu and Allen Z. Ren and Duy P. Nguyen and Anirudha Majumdar and Jaime F. Fisac,Sim-to-Lab-to-Real: Safe Reinforcement Learning with Shielding and Generalization Guarantees,2023,,Artificial Intelligence,10.1016/j.artint.2022.103811,,not_in_185_row_table,Evaluation & deployment
he2026sample,Yuanzhi He and Victor Romero-Cano and Jos{\'e} J. Pati{\~n}o and Juan David Hern{\'a}ndez and William Sawtell and Gualtiero Colombo,Sample-Efficient Low-Level Motion Planning for Robotic Manipulation Tasks via Zero-Shot Transfer Learning,2027,2026-09-15,Artificial Neural Networks and Machine Learning -- ICANN 2026,10.1007/978-3-032-38404-1_15,https://doi.org/10.1007/978-3-032-38404-1_15,not_in_185_row_table,Task transfer
wang2022tacto,Shaoxiong Wang and Mike Lambeta and Po-Wei Chou and Roberto Calandra,"{TACTO}: A Fast, Flexible, and Open-Source Simulator for High-Resolution Vision-Based Tactile Sensors",2022,,IEEE Robotics and Automation Letters,10.1109/lra.2022.3146945,,not_in_185_row_table,Sim-to-real
church2021tactile,Alex Church and John Lloyd and Raia Hadsell and Nathan F. Lepora,Tactile Sim-to-Real Policy Transfer via Real-to-Sim Image Translation,2022,,Conference on Robot Learning (CoRL),,https://proceedings.mlr.press/v164/church22a.html,coded,Sim-to-real
higuera2024sparsh,Carolina Higuera and Akash Sharma and Chaithanya Krishna Bodduluri and Taosha Fan and Patrick Lancaster and Mrinal Kalakrishnan and Michael Kaess and Byron Boots and Mike Lambeta and Tingfan Wu and Mustafa Mukadam,Sparsh: Self-Supervised Touch Representations for Vision-Based Tactile Sensing,2025,,Conference on Robot Learning (CoRL),,https://proceedings.mlr.press/v270/higuera25a.html,coded,Task transfer
yu2024mimictouch,Kelin Yu and Yunhai Han and Qixian Wang and Vaibhav Saxena and Danfei Xu and Ye Zhao,{MimicTouch}: Leveraging Multi-Modal Human Tactile Demonstrations for Contact-Rich Manipulation,2025,,Conference on Robot Learning (CoRL),,https://proceedings.mlr.press/v270/yu25c.html,coded,Human-to-robot
liu2024maniwav,Zeyi Liu and Cheng Chi and Eric Cousineau and Naveen Kuppuswamy and Benjamin Burchfiel and Shuran Song,{ManiWAV}: Learning Robot Manipulation from In-the-Wild Audio-Visual Data,2025,,Conference on Robot Learning (CoRL),,https://proceedings.mlr.press/v270/liu25c.html,coded,Human-to-robot
shah2023gnm,Dhruv Shah and Ajay Sridhar and Arjun Bhorkar and Noriaki Hirose and Sergey Levine,{GNM}: A General Navigation Model to Drive Any Robot,2023,,IEEE International Conference on Robotics and Automation (ICRA),10.1109/icra48891.2023.10161227,,coded,Cross-embodiment
shah2023vint,Dhruv Shah and Ajay Sridhar and Nitish Dashora and Kyle Stachowicz and Kevin Black and Noriaki Hirose and Sergey Levine,{ViNT}: A Foundation Model for Visual Navigation,2023,,Conference on Robot Learning (CoRL),,https://proceedings.mlr.press/v229/shah23a.html,coded,Cross-embodiment
sridhar2024nomad,Ajay Sridhar and Dhruv Shah and Catherine Glossop and Sergey Levine,{NoMaD}: Goal Masked Diffusion Policies for Navigation and Exploration,2024,,IEEE International Conference on Robotics and Automation (ICRA),10.1109/icra57147.2024.10610665,,coded,Cross-embodiment
shah2022lmnav,Dhruv Shah and B{\l}a{\. z}ej Osi{\'n}ski and Brian Ichter and Sergey Levine,"{LM-Nav}: Robotic Navigation with Large Pre-Trained Models of Language, Vision, and Action",2023,,Conference on Robot Learning (CoRL),,https://proceedings.mlr.press/v205/shah23b.html,coded,Web / foundation models
pinto2017robust,Lerrel Pinto and James Davidson and Rahul Sukthankar and Abhinav Gupta,Robust Adversarial Reinforcement Learning,2017,,International Conference on Machine Learning (ICML),,https://arxiv.org/abs/1703.02702v1,coded,Sim-to-real
rajeswaran2017epopt,Aravind Rajeswaran and Sarvjeet Ghotra and Balaraman Ravindran and Sergey Levine,{EPOpt}: Learning Robust Neural Network Policies Using Model Ensembles,2017,,International Conference on Learning Representations (ICLR),,https://arxiv.org/abs/1610.01283v4,coded,Sim-to-real
zawalski2024ecot,Micha{\l} Zawalski and William Chen and Karl Pertsch and Oier Mees and Chelsea Finn and Sergey Levine,Robotic Control via Embodied Chain-of-Thought Reasoning,2025,,Conference on Robot Learning (CoRL),,https://proceedings.mlr.press/v270/zawalski25a.html,coded,Web / foundation models
zhen20243dvla,Haoyu Zhen and Xiaowen Qiu and Peihao Chen and Jincheng Yang and Xin Yan and Yilun Du and Yining Hong and Chuang Gan,{3D-VLA}: A 3D Vision-Language-Action Generative World Model,2024,,International Conference on Machine Learning (ICML),,https://arxiv.org/abs/2403.09631v1,coded,Web / foundation models
shukor2025smolvla,Mustafa Shukor and Dana Aubakirova and Francesco Capuano and Pepijn Kooijmans and Steven Palma and Adil Zouitine and Michel Aractingi and Caroline Pascal and Martino Russi and Andres Marafioti and Simon Alibert and Matthieu Cord and Thomas Wolf and R{\'e}mi Cadene,{SmolVLA}: A Vision-Language-Action Model for Affordable and Efficient Robotics,2025,,arXiv preprint arXiv:2506.01844,,https://arxiv.org/abs/2506.01844,coded,Web / foundation models
li2026robovlm,Xinghang Li and Peiyan Li and Long Qian and Minghuan Liu and Dong Wang and Jirong Liu and Bingyi Kang and Xiao Ma and Xinlong Wang and Di Guo and Tao Kong and Hanbo Zhang and Huaping Liu,What Matters in Building Vision-Language-Action Models for Generalist Robots,2026,,Nature Machine Intelligence,10.1038/s42256-025-01168-7,,coded,Web / foundation models
arjovsky2019irm,Martin Arjovsky and L{\'e}on Bottou and Ishaan Gulrajani and David Lopez-Paz,Invariant Risk Minimization,2019,,arXiv preprint arXiv:1907.02893,,https://arxiv.org/abs/1907.02893,not_in_185_row_table,Foundations & surveys
loquercio2020deep,Antonio Loquercio and Elia Kaufmann and Ren{\'e} Ranftl and Alexey Dosovitskiy and Vladlen Koltun and Davide Scaramuzza,Deep Drone Racing: From Simulation to Reality With Domain Randomization,2020,,IEEE Transactions on Robotics,10.1109/tro.2019.2942989,,coded,Sim-to-real
loquercio2021learning,"Antonio Loquercio and Elia Kaufmann and Ren{\'e} Ranftl and Matthias M{\""u}ller and Vladlen Koltun and Davide Scaramuzza",Learning High-Speed Flight in the Wild,2021,,Science Robotics,10.1126/scirobotics.abg5810,,coded,Sim-to-real
song2023reaching,"Yunlong Song and Angel Romero and Matthias M{\""u}ller and Vladlen Koltun and Davide Scaramuzza",Reaching the Limit in Autonomous Racing: Optimal Control versus Reinforcement Learning,2023,,Science Robotics,10.1126/scirobotics.adg1462,,coded,Task transfer
eschmann2026raptor,Jonas Eschmann and Dario Albani and Giuseppe Loianno,{RAPTOR}: A Foundation Policy for Quadrotor Control,2026,,Science Robotics,10.1126/scirobotics.aec1481,,coded,Cross-embodiment
chaffre2025sim,Thomas Chaffre and Jonathan Wheare and Andrew Lammas and Paulo Santos and Gilles {Le Chenadec} and Karl Sammut and Beno{\^i}t Clement,Sim-to-Real Transfer of Adaptive Control Parameters for {AUV} Stabilisation under Current Disturbance,2025,,The International Journal of Robotics Research,10.1177/02783649241272115,,coded,Sim-to-real
carlucho2018adaptive,Ignacio Carlucho and Mariano De Paula and Sen Wang and Yvan Petillot and Gerardo G. Acosta,Adaptive Low-Level Control of Autonomous Underwater Vehicles Using Deep Reinforcement Learning,2018,,Robotics and Autonomous Systems,10.1016/j.robot.2018.05.016,,not_in_185_row_table,Foundations & surveys
li2018watergan,Jie Li and Katherine A. Skinner and Ryan M. Eustice and Matthew Johnson-Roberson,{WaterGAN}: Unsupervised Generative Network to Enable Real-Time Color Correction of Monocular Underwater Images,2018,,IEEE Robotics and Automation Letters,10.1109/lra.2017.2730363,https://ieeexplore.ieee.org/document/7995024,coded,Sim-to-real
thuruthel2019model,Thomas George Thuruthel and Egidio Falotico and Federico Renda and Cecilia Laschi,Model-Based Reinforcement Learning for Closed-Loop Dynamic Control of Soft Robotic Manipulators,2019,,IEEE Transactions on Robotics,10.1109/tro.2018.2878318,,coded,Sim-to-real
thuruthel2019soft,Thomas George Thuruthel and Benjamin Shih and Cecilia Laschi and Michael Thomas Tolley,Soft Robot Perception Using Embedded Soft Sensors and Recurrent Neural Networks,2019,,Science Robotics,10.1126/scirobotics.aav1488,,coded,Sim-to-real
schaff2023sim,Charles Schaff and Audrey Sedal and Shiyao Ni and Matthew R. Walter,Sim-to-Real Transfer of Co-Optimized Soft Robot Crawlers,2023,,Autonomous Robots,10.1007/s10514-023-10130-8,,coded,Sim-to-real
long2018towards,Pinxin Long and Tingxiang Fan and Xinyi Liao and Wenxi Liu and Hao Zhang and Jia Pan,Towards Optimally Decentralized Multi-Robot Collision Avoidance via Deep Reinforcement Learning,2018,,IEEE International Conference on Robotics and Automation (ICRA),10.1109/icra.2018.8461113,,coded,Cross-embodiment
fan2020distributed,Tingxiang Fan and Pinxin Long and Wenxi Liu and Jia Pan,Distributed Multi-Robot Collision Avoidance via Deep Reinforcement Learning for Navigation in Complex Scenarios,2020,,The International Journal of Robotics Research,10.1177/0278364920916531,,coded,Sim-to-real
chen2017decentralized,Yu Fan Chen and Miao Liu and Michael Everett and Jonathan P. How,Decentralized Non-Communicating Multiagent Collision Avoidance with Deep Reinforcement Learning,2017,,IEEE International Conference on Robotics and Automation (ICRA),10.1109/icra.2017.7989037,,coded,Cross-embodiment
chen2017socially,Yu Fan Chen and Michael Everett and Miao Liu and Jonathan P. How,Socially Aware Motion Planning with Deep Reinforcement Learning,2017,,IEEE/RSJ International Conference on Intelligent Robots and Systems (IROS),10.1109/iros.2017.8202312,,coded,Sim-to-real
kober2013reinforcement,Jens Kober and J. Andrew Bagnell and Jan Peters,Reinforcement Learning in Robotics: A Survey,2013,,The International Journal of Robotics Research,10.1177/0278364913495721,,not_in_185_row_table,Foundations & surveys
sutton1999between,Richard S. Sutton and Doina Precup and Satinder Singh,Between {MDP}s and Semi-{MDP}s: A Framework for Temporal Abstraction in Reinforcement Learning,1999,,Artificial Intelligence,10.1016/s0004-3702(99)00052-1,,not_in_185_row_table,Foundations & surveys
wang2018nervenet,Tingwu Wang and Renjie Liao and Jimmy Ba and Sanja Fidler,{NerveNet}: Learning Structured Policy with Graph Neural Networks,2018,,International Conference on Learning Representations (ICLR),,https://iclr.cc/virtual/2018/poster/66,coded,Cross-embodiment
huang2020one,Wenlong Huang and Igor Mordatch and Deepak Pathak,One Policy to Control Them All: Shared Modular Policies for Agent-Agnostic Control,2020,,International Conference on Machine Learning (ICML),,https://arxiv.org/abs/2007.04976v1,coded,Cross-embodiment
kurin2021morphology,"Vitaly Kurin and Maximilian Igl and Tim Rockt{\""a}schel and Wendelin Boehmer and Shimon Whiteson",My Body is a Cage: The Role of Morphology in Graph-Based Incompatible Control,2021,,International Conference on Learning Representations (ICLR),,https://arxiv.org/abs/2010.01856v2,coded,Cross-embodiment
tan2018sim,Jie Tan and Tingnan Zhang and Erwin Coumans and Atil Iscen and Yunfei Bai and Danijar Hafner and Steven Bohez and Vincent Vanhoucke,Sim-to-Real: Learning Agile Locomotion for Quadruped Robots,2018,,Robotics: Science and Systems (RSS),10.15607/rss.2018.xiv.010,,coded,Sim-to-real
matas2018sim,Jan Matas and Stephen James and Andrew J. Davison,Sim-to-Real Reinforcement Learning for Deformable Object Manipulation,2018,,Conference on Robot Learning (CoRL),,https://arxiv.org/abs/1806.07851v2,coded,Sim-to-real
seita2020fabric,Daniel Seita and Aditya Ganapathi and Ryan Hoque and Minho Hwang and Edward Cen and Ajay Kumar Tanwani and Ashwin Balakrishna and Brijen Thananjeyan and Jeffrey Ichnowski and Nawid Jamali and Katsu Yamane and Soshi Iba and John Canny and Ken Goldberg,Deep Imitation Learning of Sequential Fabric Smoothing From an Algorithmic Supervisor,2020,,IEEE/RSJ International Conference on Intelligent Robots and Systems (IROS),10.1109/iros45743.2020.9341608,,coded,Sim-to-real
ganapathi2021correspondences,Aditya Ganapathi and Priya Sundaresan and Brijen Thananjeyan and Ashwin Balakrishna and Daniel Seita and Jennifer Grannen and Minho Hwang and Ryan Hoque and Joseph E. Gonzalez and Nawid Jamali and Katsu Yamane and Soshi Iba and Ken Goldberg,Learning Dense Visual Correspondences in Simulation to Smooth and Fold Real Fabrics,2021,,IEEE International Conference on Robotics and Automation (ICRA),10.1109/icra48506.2021.9561980,,coded,Sim-to-real
ha2021flingbot,Huy Ha and Shuran Song,{FlingBot}: The Unreasonable Effectiveness of Dynamic Manipulation for Cloth Unfolding,2022,,Conference on Robot Learning (CoRL),,https://proceedings.mlr.press/v164/ha22a.html,coded,Sim-to-real
he2025fewshot,Yuanzhi He and Christopher D. Wallbridge and Juan D. Hern{\'a}ndez and Gualtiero B. Colombo,Few-Shot Transfer Learning for Deep Reinforcement Learning on Robotic Manipulation Tasks,2025,,Towards Autonomous Robotic Systems,10.1007/978-3-031-72062-8_8,,not_in_185_row_table,Task transfer
he2026decomposition,Yuanzhi He and Victor Romero-Cano and Jiayu Xu and Juan David Hern{\'a}ndez and Gualtiero Colombo,Enhancing Deep Reinforcement Learning for Robotic Motion Planning via Task Decomposition,2026,,arXiv preprint arXiv:2610.35494,10.48550/arXiv.2610.35494,https://arxiv.org/abs/2610.35494v2,not_in_185_row_table,Task transfer
he2026confidence,Yuanzhi He,Detector Confidence Signals Presence Rather Than Occlusion in Cluttered Manipulation,2026,,arXiv preprint arXiv:2607.13361,10.48550/arXiv.2607.13361,https://arxiv.org/abs/2607.13361v3,not_in_185_row_table,Web / foundation models
he2026benchmark,Yuanzhi He and Qiming Wang and Jiayu Xu,Benchmark-path fidelity in parallel robot-policy evaluation: a {CALVIN} case study,2026,,The Journal of Supercomputing,10.1007/s11227-026-08965-w,,not_in_185_row_table,Evaluation & deployment
he2026observation,Yuanzhi He and Qiming Wang and Jiayu Xu,Observation-contract auditing for valid modality comparison in robot manipulation benchmarks,2026,,Scientific Reports,10.1038/s41598-026-76821-1,,not_in_185_row_table,Evaluation & deployment


==> anc/corpus_categories.csv <==
citation_key,primary_category,assignment_basis
pan2010survey,Foundations & surveys,role_in_survey
taylor2009transfer,Foundations & surveys,role_in_survey
lazaric2012transfer,Foundations & surveys,role_in_survey
bendavid2010theory,Foundations & surveys,role_in_survey
kearns2002near,Foundations & surveys,role_in_survey
mansour2009domain,Foundations & surveys,role_in_survey
thrun1995lifelong,Foundations & surveys,role_in_survey
muratore2022robot,Foundations & surveys,role_in_survey
lesort2020continual,Foundations & surveys,role_in_survey
zhang2023survey,Foundations & surveys,role_in_survey
wang2019characterizing,Foundations & surveys,role_in_survey
ding2024which,Foundations & surveys,role_in_survey
jaquier2025transfer,Foundations & surveys,role_in_survey
firoozi2025foundation,Foundations & surveys,role_in_survey
argall2009survey,Foundations & surveys,role_in_survey
ross2011reduction,Foundations & surveys,role_in_survey
tobin2017domain,Sim-to-real,coded_primary_gap
sadeghi2017cad2rl,Sim-to-real,coded_primary_gap
peng2018sim,Sim-to-real,coded_primary_gap
andrychowicz2020learning,Sim-to-real,coded_primary_gap
akkaya2019solving,Sim-to-real,coded_primary_gap
chebotar2019closing,Sim-to-real,coded_primary_gap
james2019sim,Sim-to-real,coded_primary_gap
johannink2019residual,Task transfer,coded_primary_gap
muratore2021data,Sim-to-real,coded_primary_gap
hwangbo2019learning,Sim-to-real,coded_primary_gap
lee2020learning,Sim-to-real,coded_primary_gap
kumar2021rma,Sim-to-real,coded_primary_gap
rudin2021learning,Sim-to-real,coded_primary_gap
makoviychuk2021isaac,Sim-to-real,role_in_survey
kaufmann2023champion,Sim-to-real,coded_primary_gap
zhuang2023robot,Sim-to-real,coded_primary_gap
radosavovic2024real,Sim-to-real,coded_primary_gap
ma2024eureka,Task transfer,coded_primary_gap
ma2024dreureka,Sim-to-real,coded_primary_gap
song2024learning,Sim-to-real,coded_primary_gap
torne2024reconciling,Sim-to-real,coded_primary_gap
he2024learning,Human-to-robot,coded_primary_gap
he2024omnih2o,Human-to-robot,coded_primary_gap
he2025hover,Task transfer,coded_primary_gap
he2025asap,Sim-to-real,coded_primary_gap
bousmalis2018using,Sim-to-real,coded_primary_gap
shridhar2021cliport,Web / foundation models,coded_primary_gap
parisi2022unsurprising,Web / foundation models,coded_primary_gap
nair2022r3m,Web / foundation models,coded_primary_gap
radosavovic2022realworld,Web / foundation models,coded_primary_gap
ma2023vip,Web / foundation models,coded_primary_gap
karamcheti2023languagedriven,Web / foundation models,coded_primary_gap
majumdar2023where,Web / foundation models,coded_primary_gap
hansen2023pretraining,Web / foundation models,coded_primary_gap
dasari2023unbiased,Web / foundation models,coded_primary_gap
du2023learning,Web / foundation models,coded_primary_gap
shen2023distilled,Web / foundation models,coded_primary_gap
wu2024unleashing,Web / foundation models,coded_primary_gap
burns2024what,Web / foundation models,coded_primary_gap
schneider2024surprising,Web / foundation models,coded_primary_gap
cheang2024gr2,Web / foundation models,coded_primary_gap
shang2024theia,Web / foundation models,coded_primary_gap
qureshi2025splatsim,Sim-to-real,coded_primary_gap
jiang2025robots,Web / foundation models,coded_primary_gap
zhou2025dinowm,Task transfer,coded_primary_gap
hu2025video,Web / foundation models,coded_primary_gap
kalashnikov2018qtopt,Task transfer,role_in_survey
handa2023dextreme,Sim-to-real,coded_primary_gap
qi2022inhand,Sim-to-real,coded_primary_gap
qi2023general,Sim-to-real,coded_primary_gap
cully2015robots,Task transfer,coded_primary_gap
rusu2016policy,Task transfer,coded_primary_gap
rusu2016progressive,Task transfer,coded_primary_gap
duan2016rl,Task transfer,coded_primary_gap
finn2017model,Task transfer,coded_primary_gap
barreto2017successor,Task transfer,coded_primary_gap
rusu2017sim,Sim-to-real,coded_primary_gap
nichol2018first,Task transfer,coded_primary_gap
eysenbach2019diversity,Task transfer,coded_primary_gap
rakelly2019efficient,Task transfer,coded_primary_gap
nagabandi2019learning,Task transfer,coded_primary_gap
yu2019metaworld,Evaluation & deployment,role_in_survey
nair2020awac,Task transfer,coded_primary_gap
pertsch2020accelerating,Task transfer,coded_primary_gap
kalashnikov2021mt,Task transfer,coded_primary_gap
touati2021learning,Task transfer,coded_primary_gap
touati2023does,Task transfer,coded_primary_gap
laskin2023incontext,Task transfer,coded_primary_gap
ball2023efficient,Task transfer,coded_primary_gap
nakamoto2023calql,Task transfer,coded_primary_gap
luo2024serl,Task transfer,coded_primary_gap
luo2025precise,Task transfer,coded_primary_gap
yuan2025policy,Task transfer,coded_primary_gap
tirinzoni2025zero,Task transfer,coded_primary_gap
duan2017oneshot,Human-to-robot,coded_primary_gap
finn2017oneshot,Human-to-robot,coded_primary_gap
yu2018oneshot,Human-to-robot,coded_primary_gap
james2018taskembedded,Task transfer,coded_primary_gap
jang2022bcz,Human-to-robot,coded_primary_gap
bahl2022human,Human-to-robot,coded_primary_gap
shaw2022videodex,Human-to-robot,coded_primary_gap
wang2023mimicplay,Human-to-robot,coded_primary_gap
bahl2023affordances,Human-to-robot,coded_primary_gap
jain2024vid2robot,Human-to-robot,coded_primary_gap
kareer2024egomimic,Human-to-robot,coded_primary_gap
lepert2025phantom,Human-to-robot,coded_primary_gap
fu2024humanplus,Human-to-robot,coded_primary_gap
li2024okami,Human-to-robot,coded_primary_gap
cheng2024expressive,Human-to-robot,coded_primary_gap
qiu2025humanoid,Human-to-robot,coded_primary_gap
zhao2023learning,Human-to-robot,coded_primary_gap
fu2024mobile,Task transfer,coded_primary_gap
chi2023diffusion,Task transfer,coded_primary_gap
chi2024universal,Human-to-robot,coded_primary_gap
wang2024dexcap,Human-to-robot,coded_primary_gap
mandlekar2023mimicgen,Human-to-robot,coded_primary_gap
jiang2024dexmimicgen,Human-to-robot,coded_primary_gap
jang2025dreamgen,Human-to-robot,coded_primary_gap
ren2024dppo,Task transfer,coded_primary_gap
torabi2018behavioral,Human-to-robot,coded_primary_gap
zakka2021xirl,Human-to-robot,coded_primary_gap
peng2020learning,Human-to-robot,coded_primary_gap
shridhar2022peract,Task transfer,coded_primary_gap
goyal2023rvt,Task transfer,coded_primary_gap
ze2024dp3,Task transfer,coded_primary_gap
chen2018hardware,Cross-embodiment,coded_primary_gap
reed2022generalist,Cross-embodiment,coded_primary_gap
gupta2022metamorph,Cross-embodiment,coded_primary_gap
oneill2023open,Cross-embodiment,coded_primary_gap
bousmalis2023robocat,Cross-embodiment,coded_primary_gap
walke2023bridgedata,Cross-embodiment,role_in_survey
fang2023rh20t,Cross-embodiment,role_in_survey
ghosh2024octo,Cross-embodiment,coded_primary_gap
khazatsky2024droid,Cross-embodiment,role_in_survey
chen2024mirage,Cross-embodiment,coded_primary_gap
yang2024pushing,Cross-embodiment,coded_primary_gap
doshi2024scaling,Cross-embodiment,coded_primary_gap
chen2024rovi,Cross-embodiment,coded_primary_gap
hejna2024remix,Cross-embodiment,coded_primary_gap
wang2024scaling,Cross-embodiment,coded_primary_gap
ye2024latent,Cross-embodiment,coded_primary_gap
lin2025data,Cross-embodiment,coded_primary_gap
zheng2025universal,Cross-embodiment,coded_primary_gap
bu2025agibot,Cross-embodiment,coded_primary_gap
wu2024robomind,Cross-embodiment,role_in_survey
bu2025univla,Cross-embodiment,coded_primary_gap
ai2025towards,Cross-embodiment,coded_primary_gap
saxena2025what,Cross-embodiment,coded_primary_gap
xing2025shortcut,Cross-embodiment,coded_primary_gap
yang2026data,Cross-embodiment,coded_primary_gap
ahn2022saycan,Web / foundation models,coded_primary_gap
huang2022inner,Web / foundation models,coded_primary_gap
liang2023code,Web / foundation models,coded_primary_gap
driess2023palme,Web / foundation models,coded_primary_gap
huang2023voxposer,Web / foundation models,coded_primary_gap
brohan2022rt1,Task transfer,coded_primary_gap
brohan2023rt2,Web / foundation models,coded_primary_gap
kim2024openvla,Web / foundation models,coded_primary_gap
black2024pi0,Web / foundation models,coded_primary_gap
pertsch2025fast,Web / foundation models,coded_primary_gap
black2025pi05,Web / foundation models,coded_primary_gap
liu2024rdt,Web / foundation models,coded_primary_gap
qu2025spatialvla,Web / foundation models,coded_primary_gap
kim2025oft,Web / foundation models,coded_primary_gap
bjorck2025groot,Web / foundation models,coded_primary_gap
gemini2025robotics,Web / foundation models,coded_primary_gap
gemini2025robotics15,Web / foundation models,coded_primary_gap
figure2025helix,Web / foundation models,coded_primary_gap
ai2026pi07,Web / foundation models,coded_primary_gap
driess2025knowledge,Web / foundation models,coded_primary_gap
zhou2025chatvla,Web / foundation models,coded_primary_gap
tan2025ript,Task transfer,coded_primary_gap
amin2025pistar,Task transfer,coded_primary_gap
yang2023unisim,Sim-to-real,coded_primary_gap
agarwal2025cosmos,Web / foundation models,role_in_survey
assran2025vjepa,Web / foundation models,coded_primary_gap
dasari2019robonet,Cross-embodiment,coded_primary_gap
huang2022language,Web / foundation models,coded_primary_gap
james2020rlbench,Evaluation & deployment,role_in_survey
savva2019habitat,Evaluation & deployment,role_in_survey
mees2022calvin,Evaluation & deployment,role_in_survey
tao2024maniskill3,Evaluation & deployment,role_in_survey
liu2023libero,Evaluation & deployment,role_in_survey
pumacay2024colosseum,Evaluation & deployment,role_in_survey
li2024simpler,Evaluation & deployment,role_in_survey
zhou2025autoeval,Evaluation & deployment,role_in_survey
atreya2025roboarena,Evaluation & deployment,role_in_survey
gao2025taxonomy,Evaluation & deployment,role_in_survey
vincent2024how,Evaluation & deployment,role_in_survey
hsu2023simtolabtoreal,Evaluation & deployment,role_in_survey
he2026sample,Task transfer,role_in_survey
wang2022tacto,Sim-to-real,role_in_survey
church2021tactile,Sim-to-real,coded_primary_gap
higuera2024sparsh,Task transfer,coded_primary_gap
yu2024mimictouch,Human-to-robot,coded_primary_gap
liu2024maniwav,Human-to-robot,coded_primary_gap
shah2023gnm,Cross-embodiment,coded_primary_gap
shah2023vint,Cross-embodiment,coded_primary_gap
sridhar2024nomad,Cross-embodiment,coded_primary_gap
shah2022lmnav,Web / foundation models,coded_primary_gap
pinto2017robust,Sim-to-real,coded_primary_gap
rajeswaran2017epopt,Sim-to-real,coded_primary_gap
zawalski2024ecot,Web / foundation models,coded_primary_gap
zhen20243dvla,Web / foundation models,coded_primary_gap
shukor2025smolvla,Web / foundation models,coded_primary_gap
li2026robovlm,Web / foundation models,coded_primary_gap
arjovsky2019irm,Foundations & surveys,role_in_survey
loquercio2020deep,Sim-to-real,coded_primary_gap
loquercio2021learning,Sim-to-real,coded_primary_gap
song2023reaching,Task transfer,coded_primary_gap
eschmann2026raptor,Cross-embodiment,coded_primary_gap
chaffre2025sim,Sim-to-real,coded_primary_gap
carlucho2018adaptive,Foundations & surveys,role_in_survey
li2018watergan,Sim-to-real,coded_primary_gap
thuruthel2019model,Sim-to-real,coded_primary_gap
thuruthel2019soft,Sim-to-real,coded_primary_gap
schaff2023sim,Sim-to-real,coded_primary_gap
long2018towards,Cross-embodiment,coded_primary_gap
fan2020distributed,Sim-to-real,coded_primary_gap
chen2017decentralized,Cross-embodiment,coded_primary_gap
chen2017socially,Sim-to-real,coded_primary_gap
kober2013reinforcement,Foundations & surveys,role_in_survey
sutton1999between,Foundations & surveys,role_in_survey
wang2018nervenet,Cross-embodiment,coded_primary_gap
huang2020one,Cross-embodiment,coded_primary_gap
kurin2021morphology,Cross-embodiment,coded_primary_gap
tan2018sim,Sim-to-real,coded_primary_gap
matas2018sim,Sim-to-real,coded_primary_gap
seita2020fabric,Sim-to-real,coded_primary_gap
ganapathi2021correspondences,Sim-to-real,coded_primary_gap
ha2021flingbot,Sim-to-real,coded_primary_gap
he2025fewshot,Task transfer,role_in_survey
he2026decomposition,Task transfer,role_in_survey
he2026confidence,Web / foundation models,role_in_survey
he2026benchmark,Evaluation & deployment,role_in_survey
he2026observation,Evaluation & deployment,role_in_survey


==> anc/evidence_coding.csv <==
citation_key,gap,form,era,e_level,basis
andrychowicz2020learning,S2R,Data,II,4,ablation table with success distributions over stated physical trials
handa2023dextreme,S2R,Data,III,4,consecutive-success distributions over stated trial counts with ablations
kaufmann2023champion,S2R,Model,III,4,component ablations of the full system reported with lap-time dispersion over a week of recorded runs
akkaya2019solving,S2R,Data,II,3,ADR against manual randomization; physical successes counted
bousmalis2018using,S2R,Repr,II,3,real data required for a fixed performance level
chaffre2025sim,S2R,Cond,III,3,adaptive against non-adaptive model-based control on the same vehicle
chebotar2019closing,S2R,Model,II,3,adapted distribution against fixed randomization on the same real tasks
church2021tactile,S2R,Repr,II,3,real-to-sim translation against direct simulation training on the same tasks
fan2020distributed,S2R,Param,II,3,against classical and learned baselines with physical transfer
ganapathi2021correspondences,S2R,Repr,II,3,against analytic and prior baselines on the same physical fabric tasks
ha2021flingbot,S2R,Param,II,3,dynamic primitive against quasi-static baseline on the same real platform
he2025asap,S2R,Model,III,3,delta-dynamics against randomization and system-identification baselines
hwangbo2019learning,S2R,Model,II,3,learned actuator model against analytic and idealized simulators
kumar2021rma,S2R,Cond,II,3,against robust and system-identification baselines on the same terrains
lee2020learning,S2R,Param,II,3,privileged distillation against the baseline controller on the same terrains
li2018watergan,S2R,Repr,II,3,corrected against uncorrected imagery on the same scenes
loquercio2020deep,S2R,Data,II,3,randomization ablations with real flight trials against baselines
loquercio2021learning,S2R,Param,II,3,against expert and non-distilled baselines over stated flight runs
ma2024dreureka,S2R,Cond,III,3,against human-designed randomization pipelines on the same platforms
muratore2021data,S2R,Model,II,3,against fixed and adaptive randomization baselines on the same platform
peng2018sim,S2R,Data,II,3,with/without dynamics randomization and memory on the same task
pinto2017robust,S2R,Data,II,3,internal baselines over seeds; simulated perturbation targets only
qi2022inhand,S2R,Cond,III,3,adaptation-module ablations with a shared real protocol
qi2023general,S2R,Data,III,3,training-object diversity ablations with a shared real protocol
qureshi2025splatsim,S2R,Repr,III,3,86.25\% against 97.5\% real-trained on the same tasks and policy class
radosavovic2024real,S2R,Cond,III,3,context-length ablations against non-adaptive baselines
rajeswaran2017epopt,S2R,Data,II,3,internal baselines over seeds; simulated targets only
rusu2017sim,S2R,Param,II,3,against fine-tuning and from-scratch on the real arm at matched real budgets
seita2020fabric,S2R,Data,II,3,input-modality conditions compared over 180 stated physical trials
song2024learning,S2R,Model,III,3,against model-free baselines at matched sample and wall-clock budgets
tan2018sim,S2R,Model,II,3,model-improvement and randomization ablations on the same platform
tobin2017domain,S2R,Data,II,3,ablations over randomization components with shared detector and protocol
torne2024reconciling,S2R,Model,III,3,+67\% over an imitation baseline from the same demonstrations
zhuang2023robot,S2R,Param,III,3,curriculum and distillation ablations on the same platform
matas2018sim,S2R,Data,II,2,randomization ablations in simulation; real evaluation has no comparison condition
sadeghi2017cad2rl,S2R,Data,II,2,compared against real-image-trained perception at a different data scale
schaff2023sim,S2R,Model,III,2,co-optimized designs transferred; no matched fixed-morphology baseline
thuruthel2019model,S2R,Model,II,2,learned-model control against open-loop control without a matched budget
thuruthel2019soft,S2R,Repr,II,2,estimation accuracy reported against alternatives on one platform
yang2023unisim,S2R,Model,III,2,policies trained in the learned simulator compared without a matched real baseline
chen2017socially,S2R,Param,II,1,physical deployment reported against prior published behaviour
james2019sim,S2R,Repr,II,1,headline comparison is against a differently-resourced system in another paper
rudin2021learning,S2R,Data,II,1,training times compared against previously published figures
chi2023diffusion,Task,Param,III,4,+46.9\% across four benchmark suites over seeds with dispersion
cully2015robots,Task,Model,I,4,against baselines across damage conditions with medians and dispersion
finn2017model,Task,Param,II,4,against baselines with reported confidence intervals
ma2024eureka,Task,Cond,III,4,29 environments against human rewards with per-seed dispersion
nichol2018first,Task,Param,II,4,against baselines with reported confidence intervals
touati2023does,Task,Repr,III,4,controlled multi-method comparison on a shared benchmark with dispersion
ball2023efficient,Task,Param,III,3,against offline-to-online baselines at matched online budgets
barreto2017successor,Task,Repr,II,3,against non-transfer baselines over seeds
brohan2022rt1,Task,Data,III,3,against baselines retrained on the same dataset over stated trial counts
duan2016rl,Task,Cond,I,3,against non-adaptive baselines on the same task distributions
eysenbach2019diversity,Task,Param,II,3,against non-pretrained baselines on shared benchmarks
fu2024mobile,Task,Data,III,3,co-training against no co-training from the same demonstrations
goyal2023rvt,Task,Repr,III,3,against PerAct at the same demonstration counts
he2025hover,Task,Param,III,3,unified controller against per-mode specialists on the same modes
higuera2024sparsh,Task,Repr,III,3,against from-scratch and alternative encoders on a shared touch suite
james2018taskembedded,Task,Repr,II,3,task embeddings against alternative few-shot baselines
johannink2019residual,Task,Param,II,3,residual against pure learning and the hand-designed controller alone
kalashnikov2021mt,Task,Data,II,3,multi-task against single-task training at the same data scale
laskin2023incontext,Task,Cond,III,3,against non-in-context baselines over seeds
luo2024serl,Task,Param,III,3,against imitation and prior RL baselines on the same real tasks
luo2025precise,Task,Param,III,3,RL fine-tuning against imitation from the same demonstrations
nagabandi2019learning,Task,Model,II,3,against non-adaptive model-based baselines on the same hardware
nair2020awac,Task,Param,II,3,offline-to-online against offline-only and online-only baselines
nakamoto2023calql,Task,Param,III,3,against offline-to-online baselines on a shared benchmark
pertsch2020accelerating,Task,Param,II,3,skill prior against flat and non-prior baselines at the same budget
rakelly2019efficient,Task,Cond,II,3,against meta-RL baselines over seeds on shared benchmarks
ren2024dppo,Task,Param,III,3,against alternative diffusion-policy fine-tuning methods over seeds
rusu2016policy,Task,Param,I,3,distilled against individually trained policies on the same tasks
rusu2016progressive,Task,Param,I,3,against fine-tuning and from-scratch at the same target budget
shridhar2022peract,Task,Repr,III,3,against image-based baselines at the same demonstration counts
song2023reaching,Task,Param,III,3,reinforcement learning against optimal control on the same platform and task
tan2025ript,Task,Param,III,3,post-training against the same policy before post-training
tirinzoni2025zero,Task,Repr,III,3,against zero-shot RL baselines on a shared benchmark
touati2021learning,Task,Repr,II,3,against successor-feature and goal-conditioned baselines
ze2024dp3,Task,Repr,III,3,3D against 2D diffusion policies from the same demonstrations
zhou2025dinowm,Task,Model,III,3,against alternative world models on shared planning tasks
amin2025pistar,Task,Param,III,2,post-training gains reported without a stated matched budget
yuan2025policy,Task,Param,III,2,baselines reported without a stated matched target budget
kurin2021morphology,Embod,Repr,II,4,controlled re-evaluation of graph-based control with per-seed dispersion
ai2025towards,Embod,Data,III,3,embodiment-count scaling curves; the physical result is a demonstration
bousmalis2023robocat,Embod,Data,III,3,adaptation from stated demonstration counts against non-pretrained baselines
bu2025agibot,Embod,Data,III,3,pretraining corpus varied with the downstream recipe held fixed
chen2017decentralized,Embod,Param,II,3,against reciprocal-velocity-obstacle baselines in simulation
chen2018hardware,Embod,Cond,II,3,held-out robots against non-conditioned baselines in simulation
chen2024mirage,Embod,Model,III,3,cross-painting against direct deployment on the same unseen arm
chen2024rovi,Embod,Data,III,3,augmented against unaugmented demonstrations at the same count
dasari2019robonet,Embod,Data,II,3,pretrained against from-scratch fine-tuning on held-out robots
doshi2024scaling,Embod,Param,III,3,against per-embodiment specialists at the same data scale
ghosh2024octo,Embod,Param,III,3,fine-tuned against from-scratch policies at the same demonstration counts
gupta2022metamorph,Embod,Cond,III,3,unseen morphologies against non-tokenized baselines
hejna2024remix,Embod,Data,III,3,learned weights against uniform and hand weights over the same pool
huang2020one,Embod,Param,II,3,shared modular policies against monolithic baselines on the same agents
lin2025data,Embod,Data,III,3,diversity-first against demonstration-heavy collection at a fixed budget
long2018towards,Embod,Param,II,3,against decentralized baselines at matched team sizes in simulation
oneill2023open,Embod,Data,III,3,pooled against specialist policies on each lab's own in-domain data
saxena2025what,Embod,Data,III,3,diversity axes disentangled in controlled simulation
shah2023gnm,Embod,Data,III,3,pooled against single-robot training with deployment on unseen robots
shah2023vint,Embod,Param,III,3,against prior navigation policies on shared routes
sridhar2024nomad,Embod,Param,III,3,unified against separate goal-directed and exploration policies
wang2018nervenet,Embod,Repr,II,3,graph-structured against flat policies on the same morphology transfers
wang2024scaling,Embod,Param,III,3,+20\% on unseen tasks against an identical trunk trained from scratch
xing2025shortcut,Embod,Data,III,3,constructed narrow and dissimilar sub-datasets under one training recipe
yang2024pushing,Embod,Data,III,3,manipulation and navigation co-training against single-domain training
yang2026data,Embod,Data,III,3,+22.5\% by recomposing the same data without new collection
ye2024latent,Embod,Repr,III,3,latent-action pretraining against action-labelled pretraining at the same fine-tune budget
bu2025univla,Embod,Repr,III,2,headline comparison holds neither compute nor model scale fixed
eschmann2026raptor,Embod,Param,III,2,zero-shot deployment across ten airframes; no matched per-airframe baseline
reed2022generalist,Embod,Data,III,2,cross-domain comparisons without a matched robot-side budget
zheng2025universal,Embod,Repr,III,2,0.5B model compared against a 14x larger model
jiang2024dexmimicgen,Human,Data,III,4,"synthetic against DemoNoise data at 1{,}000 matched demonstrations over 3 seeds with dispersion"
bahl2023affordances,Human,Repr,III,3,affordance priors against no-prior baselines across the same tasks
duan2017oneshot,Human,Cond,II,3,one-shot conditioning against non-conditioned baselines in simulation
finn2017oneshot,Human,Cond,II,3,against baselines from the same demonstrations with stated trial counts
jain2024vid2robot,Human,Cond,III,3,video conditioning against language conditioning on the same tasks
jang2022bcz,Human,Cond,II,3,held-out tasks against non-conditioned baselines from the same data
kareer2024egomimic,Human,Data,III,3,one added hour of human against one added hour of robot data
lepert2025phantom,Human,Data,III,3,human-video-derived data against robot data at a stated budget
liu2024maniwav,Human,Data,III,3,audio versus no-audio on the same demonstrations
mandlekar2023mimicgen,Human,Data,III,3,synthetic against human demonstrations at matched counts
peng2020learning,Human,Model,II,3,motion-imitation ablations against baselines with real deployment
qiu2025humanoid,Human,Param,III,3,co-training against robot-only training at the same robot budget
shaw2022videodex,Human,Repr,III,3,video priors against no-prior baselines on the same tasks
torabi2018behavioral,Human,Model,II,3,against imitation baselines with access to actions
wang2023mimicplay,Human,Repr,III,3,against imitation baselines from the same demonstrations
yu2018oneshot,Human,Cond,II,3,human-video conditioning against robot-demonstration conditioning
zakka2021xirl,Human,Repr,II,3,cross-embodiment reward learning against baselines over seeds
zhao2023learning,Human,Data,III,3,against four imitation baselines from the same 50 demonstrations
bahl2022human,Human,Param,III,2,baselines reported without a matched target budget
cheng2024expressive,Human,Model,III,2,ablations reported; no matched-budget comparison
chi2024universal,Human,Data,III,2,collection apparatus differs between the compared conditions
fu2024humanplus,Human,Model,III,2,system demonstration with component ablations
he2024learning,Human,Model,III,2,simulation baselines; the physical result is a demonstration
he2024omnih2o,Human,Cond,III,2,interface ablations; the physical result is a demonstration
jang2025dreamgen,Human,Data,III,2,generated data reported against a baseline of unstated budget
li2024okami,Human,Model,III,2,single-video imitation with ablations; no matched-budget baseline
wang2024dexcap,Human,Data,III,2,component ablations without a matched-budget baseline
yu2024mimictouch,Human,Data,III,2,baselines reported; human and robot conditions differ in collection budget
burns2024what,Web,Repr,III,4,controlled factorial study of representation properties with dispersion
dasari2023unbiased,Web,Repr,III,4,explicitly unbiased protocol across representations with dispersion
hansen2023pretraining,Web,Repr,III,4,tuned from-scratch against frozen representations over seeds with dispersion
majumdar2023where,Web,Repr,III,4,17 tasks under one protocol with per-task dispersion
ahn2022saycan,Web,Cond,III,3,against non-grounded planning baselines over stated trial counts
assran2025vjepa,Web,Model,III,3,against baselines on the same zero-shot manipulation tasks
bjorck2025groot,Web,Param,III,3,against baselines with data-mixture ablations
black2024pi0,Web,Param,III,3,against OpenVLA and Octo on shared tasks
black2025pi05,Web,Data,III,3,data-composition ablations under one open-world protocol
brohan2023rt2,Web,Data,III,3,against RT-1 and baselines under one evaluation protocol
driess2023palme,Web,Cond,III,3,against non-embodied and single-domain baselines on shared tasks
driess2025knowledge,Web,Param,III,3,insulation ablated with the backbone and data held fixed
du2023learning,Web,Model,III,3,against non-generative planning baselines on shared tasks
jiang2025robots,Web,Repr,III,3,"against R3M, VC-1 and MVP on a shared evaluation"
karamcheti2023languagedriven,Web,Repr,III,3,against R3M and MVP on a shared evaluation suite
kim2024openvla,Web,Param,III,3,against RT-2-X and Octo across 29 tasks under one protocol
kim2025oft,Web,Param,III,3,recipe components ablated with the backbone held fixed
li2026robovlm,Web,Param,III,3,controlled study of design choices under one training recipe
liang2023code,Web,Cond,III,3,against language-to-plan baselines on shared benchmarks
ma2023vip,Web,Repr,III,3,value-implicit pretraining against alternative representations
nair2022r3m,Web,Repr,III,3,"against CLIP, ImageNet and from-scratch encoders at the same demonstration counts"
parisi2022unsurprising,Web,Repr,III,3,self-supervised features against ground-truth state on the same tasks
pertsch2025fast,Web,Repr,III,3,tokenizer variants compared with the policy held fixed
radosavovic2022realworld,Web,Repr,III,3,masked pretraining against from-scratch encoders at matched budgets
schneider2024surprising,Web,Repr,III,3,representation choices under one recipe; seeds and dispersion reported but the from-scratch baseline runs at lower input resolution
shang2024theia,Web,Repr,III,3,distilled against source vision models on a shared downstream suite
shridhar2021cliport,Web,Repr,II,3,against Transporter baselines at the same demonstration counts
shukor2025smolvla,Web,Param,III,3,against larger models on shared benchmarks at stated budgets
wu2024unleashing,Web,Model,III,3,video pretraining against from-scratch on the same benchmark splits
zawalski2024ecot,Web,Cond,III,3,reasoning conditioning against the same backbone without it
ai2026pi07,Web,Param,III,2,comparisons reported without a stated matched budget
cheang2024gr2,Web,Param,III,2,ablations reported; pretraining scale not held fixed
gemini2025robotics,Web,Param,III,2,comparisons reported with limited protocol detail
gemini2025robotics15,Web,Param,III,2,comparisons reported with limited protocol detail
hu2025video,Web,Model,III,2,ablations reported without a matched-budget baseline
huang2022inner,Web,Cond,III,2,feedback ablations without a matched-budget baseline
huang2022language,Web,Cond,III,2,planning comparisons without a matched execution budget
huang2023voxposer,Web,Cond,III,2,ablations reported; comparison conditions differ in supervision
liu2024rdt,Web,Param,III,2,ablations reported without a matched-budget baseline
qu2025spatialvla,Web,Repr,III,2,ablations reported without a matched-budget baseline
shah2022lmnav,Web,Cond,III,2,component ablations without a matched-budget comparison
shen2023distilled,Web,Repr,III,2,feature-field ablations without a matched-budget baseline
zhen20243dvla,Web,Model,III,2,ablations reported without a matched-budget baseline
zhou2025chatvla,Web,Param,III,2,retention comparisons without a matched adaptation budget
figure2025helix,Web,Param,III,0,capability demonstration with no comparison condition


==> anc/evidence_summary.json <==
{
  "n": 185,
  "levels": {
    "0": 1,
    "1": 3,
    "2": 36,
    "3": 130,
    "4": 15
  },
  "e3_plus": 145,
  "e4": 15,
  "gap": {
    "Embod": {
      "0": 0,
      "1": 0,
      "2": 4,
      "3": 26,
      "4": 1,
      "n": 31
    },
    "Human": {
      "0": 0,
      "1": 0,
      "2": 10,
      "3": 17,
      "4": 1,
      "n": 28
    },
    "S2R": {
      "0": 0,
      "1": 3,
      "2": 6,
      "3": 31,
      "4": 3,
      "n": 43
    },
    "Task": {
      "0": 0,
      "1": 0,
      "2": 2,
      "3": 30,
      "4": 6,
      "n": 38
    },
    "Web": {
      "0": 1,
      "1": 0,
      "2": 14,
      "3": 26,
      "4": 4,
      "n": 45
    }
  },
  "form": {
    "Cond": {
      "0": 0,
      "1": 0,
      "2": 5,
      "3": 19,
      "4": 1,
      "n": 25
    },
    "Data": {
      "0": 0,
      "1": 1,
      "2": 7,
      "3": 31,
      "4": 3,
      "n": 42
    },
    "Model": {
      "0": 0,
      "1": 0,
      "2": 9,
      "3": 15,
      "4": 2,
      "n": 26
    },
    "Param": {
      "0": 1,
      "1": 1,
      "2": 10,
      "3": 36,
      "4": 3,
      "n": 51
    },
    "Repr": {
      "0": 0,
      "1": 1,
      "2": 5,
      "3": 29,
      "4": 6,
      "n": 41
    }
  },
  "era": {
    "I": {
      "0": 0,
      "1": 0,
      "2": 0,
      "3": 3,
      "4": 1,
      "n": 4
    },
    "II": {
      "0": 0,
      "1": 3,
      "2": 4,
      "3": 45,
      "4": 4,
      "n": 56
    },
    "III": {
      "0": 1,
      "1": 0,
      "2": 32,
      "3": 82,
      "4": 10,
      "n": 125
    }
  }
}


==> anc/figure_corpus_counts.csv <==
year,category,count
1995,Foundations & surveys,1
1999,Foundations & surveys,1
2002,Foundations & surveys,1
2009,Foundations & surveys,3
2010,Foundations & surveys,2
2011,Foundations & surveys,1
2012,Foundations & surveys,1
2013,Foundations & surveys,1
2015,Task transfer,1
2016,Task transfer,3
2017,Sim-to-real,6
2017,Task transfer,2
2017,Cross-embodiment,1
2017,Human-to-robot,2
2018,Foundations & surveys,1
2018,Sim-to-real,5
2018,Task transfer,3
2018,Cross-embodiment,3
2018,Human-to-robot,2
2019,Foundations & surveys,2
2019,Sim-to-real,6
2019,Task transfer,4
2019,Cross-embodiment,1
2019,Evaluation & deployment,2
2020,Foundations & surveys,1
2020,Sim-to-real,5
2020,Task transfer,2
2020,Cross-embodiment,1
2020,Human-to-robot,1
2020,Evaluation & deployment,1
2021,Sim-to-real,5
2021,Task transfer,2
2021,Cross-embodiment,1
2022,Foundations & surveys,1
2022,Sim-to-real,4
2022,Cross-embodiment,2
2022,Human-to-robot,3
2022,Web / foundation models,3
2022,Evaluation & deployment,1
2023,Foundations & surveys,1
2023,Sim-to-real,6
2023,Task transfer,8
2023,Cross-embodiment,4
2023,Human-to-robot,5
2023,Web / foundation models,16
2023,Evaluation & deployment,2
2024,Foundations & surveys,1
2024,Sim-to-real,4
2024,Task transfer,3
2024,Cross-embodiment,8
2024,Human-to-robot,5
2024,Web / foundation models,4
2024,Evaluation & deployment,2
2025,Foundations & surveys,2
2025,Sim-to-real,4
2025,Task transfer,12
2025,Cross-embodiment,12
2025,Human-to-robot,10
2025,Web / foundation models,21
2025,Evaluation & deployment,4
2026,Task transfer,2
2026,Cross-embodiment,2
2026,Web / foundation models,3
2026,Evaluation & deployment,3


==> anc/references.bib <==
% ============ A. Prior surveys & transfer-learning foundations ============
@article{pan2010survey,
  author  = {Sinno Jialin Pan and Qiang Yang},
  title   = {A Survey on Transfer Learning},
  journal = {IEEE Transactions on Knowledge and Data Engineering},
  volume  = {22},
  number  = {10},
  pages   = {1345--1359},
  year    = {2010},
  doi     = {10.1109/tkde.2009.191}
}
@article{taylor2009transfer,
  author  = {Matthew E. Taylor and Peter Stone},
  title   = {Transfer Learning for Reinforcement Learning Domains: A Survey},
  journal = {Journal of Machine Learning Research},
  volume  = {10},
  pages   = {1633--1685},
  year    = {2009},
  url = {https://www.jmlr.org/papers/v10/taylor09a.html}
}
@incollection{lazaric2012transfer,
  author    = {Alessandro Lazaric},
  title     = {Transfer in Reinforcement Learning: A Framework and a Survey},
  booktitle = {Reinforcement Learning: State of the Art},
  publisher = {Springer},
  pages     = {143--173},
  year      = {2012},
  doi     = {10.1007/978-3-642-27645-3_5}
}
@article{bendavid2010theory,
  author  = {Shai Ben-David and John Blitzer and Koby Crammer and Alex Kulesza and Fernando Pereira and Jennifer Wortman Vaughan},
  title   = {A Theory of Learning from Different Domains},
  journal = {Machine Learning},
  volume  = {79},
  number  = {1--2},
  pages   = {151--175},
  year    = {2010},
  doi     = {10.1007/s10994-009-5152-4}
}
@article{kearns2002near,
  author  = {Michael Kearns and Satinder Singh},
  title   = {Near-Optimal Reinforcement Learning in Polynomial Time},
  journal = {Machine Learning},
  volume  = {49},
  number  = {2--3},
  pages   = {209--232},
  year    = {2002},
  doi     = {10.1023/a:1017984413808}
}
@inproceedings{mansour2009domain,
  author    = {Yishay Mansour and Mehryar Mohri and Afshin Rostamizadeh},
  title     = {Domain Adaptation: Learning Bounds and Algorithms},
  booktitle = {Conference on Learning Theory (COLT)},
  year      = {2009},
  url = {https://arxiv.org/abs/0902.3430v3}
}
@article{thrun1995lifelong,
  author  = {Sebastian Thrun and Tom M. Mitchell},
  title   = {Lifelong Robot Learning},
  journal = {Robotics and Autonomous Systems},
  volume  = {15},
  number  = {1--2},
  pages   = {25--46},
  year    = {1995},
  doi     = {10.1016/0921-8890(95)00004-y}
}
@article{muratore2022robot,
  author  = {Fabio Muratore and Fabio Ramos and Greg Turk and Wenhao Yu and Michael Gienger and Jan Peters},
  title   = {Robot Learning from Randomized Simulations: A Review},
  journal = {Frontiers in Robotics and AI},
  volume  = {9},
  pages   = {799893},
  year    = {2022},
  doi = {10.3389/frobt.2022.799893}
}
@article{lesort2020continual,
  author  = {Timoth{\'e}e Lesort and Vincenzo Lomonaco and Andrei Stoian and Davide Maltoni and David Filliat and Natalia D{\'\i}az-Rodr{\'\i}guez},
  title   = {Continual Learning for Robotics: Definition, Framework, Learning Strategies, Opportunities and Challenges},
  journal = {Information Fusion},
  volume  = {58},
  pages   = {52--68},
  year    = {2020},
  doi = {10.1016/j.inffus.2019.12.004}
}
@article{zhang2023survey,
  author  = {Wen Zhang and Lingfei Deng and Lei Zhang and Dongrui Wu},
  title   = {A Survey on Negative Transfer},
  journal = {IEEE/CAA Journal of Automatica Sinica},
  volume  = {10},
  number  = {2},
  pages   = {305--329},
  year    = {2023},
  doi     = {10.1109/jas.2022.106004}
}
@inproceedings{wang2019characterizing,
  author    = {Zirui Wang and Zihang Dai and Barnab{\'a}s P{\'o}czos and Jaime Carbonell},
  title     = {Characterizing and Avoiding Negative Transfer},
  booktitle = {IEEE/CVF Conference on Computer Vision and Pattern Recognition (CVPR)},
  pages     = {11285--11294},
  year      = {2019},
  url = {https://arxiv.org/abs/1811.09751v4}
}
@article{ding2024which,
  author  = {Yuhe Ding and Bo Jiang and Aijing Yu and Aihua Zheng and Jian Liang},
  title   = {Which Model to Transfer? A Survey on Transferability Estimation},
  journal = {arXiv preprint arXiv:2402.15231},
  year    = {2024},
  url = {https://arxiv.org/abs/2402.15231}
}
@article{jaquier2025transfer,
  author  = {No{\'e}mie Jaquier and Michael C. Welle and Andrej Gams and Kunpeng Yao and Bernardo Fichera and Aude Billard and Ale{\v s} Ude and Tamim Asfour and Danica Kragic},
  title   = {Transfer Learning in Robotics: An Upcoming Breakthrough? A Review of Promises and Challenges},
  journal = {The International Journal of Robotics Research},
  volume  = {44},
  number  = {3},
  pages   = {465--485},
  year    = {2025},
  doi     = {10.1177/02783649241273565}
}
@article{firoozi2025foundation,
  author  = {Roya Firoozi and Johnathan Tucker and Stephen Tian and Anirudha Majumdar and Jiankai Sun and Weiyu Liu and Yuke Zhu and Shuran Song and Ashish Kapoor and Karol Hausman and Brian Ichter and Danny Driess and Jiajun Wu and Cewu Lu and Mac Schwager},
  title   = {Foundation Models in Robotics: Applications, Challenges, and the Future},
  journal = {The International Journal of Robotics Research},
  volume  = {44},
  number  = {5},
  pages   = {701--739},
  year    = {2025},
  doi     = {10.1177/02783649241281508}
}
@article{argall2009survey,
  author  = {Brenna D. Argall and Sonia Chernova and Manuela Veloso and Brett Browning},
  title   = {A Survey of Robot Learning from Demonstration},
  journal = {Robotics and Autonomous Systems},
  volume  = {57},
  number  = {5},
  pages   = {469--483},
  year    = {2009},
  doi = {10.1016/j.robot.2008.10.024}
}
@inproceedings{ross2011reduction,
  author    = {St{\'e}phane Ross and Geoffrey J. Gordon and Drew Bagnell},
  title     = {A Reduction of Imitation Learning and Structured Prediction to No-Regret Online Learning},
  booktitle = {International Conference on Artificial Intelligence and Statistics (AISTATS)},
  pages     = {627--635},
  year      = {2011},
  url = {https://arxiv.org/abs/1011.0686v3}
}

% ============ B. Sim-to-real transfer ============
@inproceedings{tobin2017domain,
  author    = {Josh Tobin and Rachel Fong and Alex Ray and Jonas Schneider and Wojciech Zaremba and Pieter Abbeel},
  title     = {Domain Randomization for Transferring Deep Neural Networks from Simulation to the Real World},
  booktitle = {IEEE/RSJ International Conference on Intelligent Robots and Systems (IROS)},
  year      = {2017},
  doi = {10.1109/iros.2017.8202133}
}
@inproceedings{sadeghi2017cad2rl,
  author    = {Fereshteh Sadeghi and Sergey Levine},
  title     = {{CAD2RL}: Real Single-Image Flight Without a Single Real Image},
  booktitle = {Robotics: Science and Systems (RSS)},
  year      = {2017},
  url = {https://arxiv.org/abs/1611.04201v4}
}
@inproceedings{peng2018sim,
  author    = {Xue Bin Peng and Marcin Andrychowicz and Wojciech Zaremba and Pieter Abbeel},
  title     = {Sim-to-Real Transfer of Robotic Control with Dynamics Randomization},
  booktitle = {IEEE International Conference on Robotics and Automation (ICRA)},
  year      = {2018},
  doi = {10.1109/icra.2018.8460528}
}
@article{andrychowicz2020learning,
  author  = {Marcin Andrychowicz and Bowen Baker and Maciek Chociej and Rafal Józefowicz and Bob McGrew and Jakub Pachocki and Arthur Petron and Matthias Plappert and Glenn Powell and Alex Ray and Jonas Schneider and Szymon Sidor and Josh Tobin and Peter Welinder and Lilian Weng and Wojciech Zaremba},
  title   = {Learning Dexterous In-Hand Manipulation},
  journal = {The International Journal of Robotics Research},
  volume  = {39},
  number  = {1},
  pages   = {3--20},
  year    = {2020},
  doi = {10.1177/0278364919887447}
}
@article{akkaya2019solving,
  author  = {{OpenAI} and Ilge Akkaya and Marcin Andrychowicz and Maciek Chociej and Mateusz Litwin and Bob McGrew and Arthur Petron and Alex Paino and Matthias Plappert and Glenn Powell and Raphael Ribas and Jonas Schneider and Nikolas Tezak and Jerry Tworek and Peter Welinder and Lilian Weng and Qiming Yuan and Wojciech Zaremba and Lei Zhang},
  title   = {Solving {R}ubik's Cube with a Robot Hand},
  journal = {arXiv preprint arXiv:1910.07113},
  year    = {2019},
  url = {https://arxiv.org/abs/1910.07113v1}
}
@inproceedings{chebotar2019closing,
  author    = {Yevgen Chebotar and Ankur Handa and Viktor Makoviychuk and Miles Macklin and Jan Issac and Nathan Ratliff and Dieter Fox},
  title     = {Closing the Sim-to-Real Loop: Adapting Simulation Randomization with Real World Experience},
  booktitle = {IEEE International Conference on Robotics and Automation (ICRA)},
  year      = {2019},
  url = {https://arxiv.org/abs/1810.05687v4},
  doi = {10.1109/icra.2019.8793789}
}
@inproceedings{james2019sim,
  author    = {Stephen James and Paul Wohlhart and Mrinal Kalakrishnan and Dmitry Kalashnikov and Alex Irpan and Julian Ibarz and Sergey Levine and Raia Hadsell and Konstantinos Bousmalis},
  title     = {Sim-to-Real via Sim-to-Sim: Data-Efficient Robotic Grasping via Randomized-to-Canonical Adaptation Networks},
  booktitle = {IEEE/CVF Conference on Computer Vision and Pattern Recognition (CVPR)},
  year      = {2019},
  url = {https://arxiv.org/abs/1812.07252v3},
  doi = {10.1109/cvpr.2019.01291}
}
@inproceedings{johannink2019residual,
  author    = {Tobias Johannink and Shikhar Bahl and Ashvin Nair and Jianlan Luo and Avinash Kumar and Matthias Loskyll and Juan Aparicio Ojea and Eugen Solowjow and Sergey Levine},
  title     = {Residual Reinforcement Learning for Robot Control},
  booktitle = {IEEE International Conference on Robotics and Automation (ICRA)},
  year      = {2019},
  url = {https://arxiv.org/abs/1812.03201v2},
  doi = {10.1109/icra.2019.8794127}
}
@article{muratore2021data,
  author  = {Fabio Muratore and Christian Eilers and Michael Gienger and Jan Peters},
  title   = {Data-Efficient Domain Randomization with Bayesian Optimization},
  journal = {IEEE Robotics and Automation Letters},
  volume  = {6},
  number  = {2},
  pages   = {911--918},
  year    = {2021},
  doi = {10.1109/lra.2021.3052391}
}
@article{hwangbo2019learning,
  author  = {Jemin Hwangbo and Joonho Lee and Alexey Dosovitskiy and Dario Bellicoso and Vassilios Tsounis and Vladlen Koltun and Marco Hutter},
  title   = {Learning Agile and Dynamic Motor Skills for Legged Robots},
  journal = {Science Robotics},
  volume  = {4},
  number  = {26},
  pages   = {eaau5872},
  year    = {2019},
  doi = {10.1126/scirobotics.aau5872}
}
@article{lee2020learning,
  author  = {Joonho Lee and Jemin Hwangbo and Lorenz Wellhausen and Vladlen Koltun and Marco Hutter},
  title   = {Learning Quadrupedal Locomotion over Challenging Terrain},
  journal = {Science Robotics},
  volume  = {5},
  number  = {47},
  pages   = {eabc5986},
  year    = {2020},
  doi = {10.1126/scirobotics.abc5986}
}
@inproceedings{kumar2021rma,
  author    = {Ashish Kumar and Zipeng Fu and Deepak Pathak and Jitendra Malik},
  title     = {{RMA}: Rapid Motor Adaptation for Legged Robots},
  booktitle = {Robotics: Science and Systems (RSS)},
  year      = {2021},
  url = {https://arxiv.org/abs/2107.04034v1}
}
@inproceedings{rudin2021learning,
  author    = {Nikita Rudin and David Hoeller and Philipp Reist and Marco Hutter},
  title     = {Learning to Walk in Minutes Using Massively Parallel Deep Reinforcement Learning},
  booktitle = {Conference on Robot Learning (CoRL)},
  year      = {2022},
  pages = {91--100},
  url = {https://proceedings.mlr.press/v164/rudin22a.html}
}
@inproceedings{makoviychuk2021isaac,
  author    = {Viktor Makoviychuk and Lukasz Wawrzyniak and Yunrong Guo and Michelle Lu and Kier Storey and Miles Macklin and David Hoeller and Nikita Rudin and Arthur Allshire and Ankur Handa and Gavriel State},
  title     = {Isaac {G}ym: High Performance {GPU}-Based Physics Simulation for Robot Learning},
  booktitle = {NeurIPS Datasets and Benchmarks Track},
  year      = {2021},
  url = {https://arxiv.org/abs/2108.10470v2}
}
@article{kaufmann2023champion,
  author  = {Elia Kaufmann and Leonard Bauersfeld and Antonio Loquercio and Matthias M{\"u}ller and Vladlen Koltun and Davide Scaramuzza},
  title   = {Champion-Level Drone Racing Using Deep Reinforcement Learning},
  journal = {Nature},
  volume  = {620},
  number  = {7976},
  pages   = {982--987},
  year    = {2023},
  doi     = {10.1038/s41586-023-06419-4}
}
@inproceedings{zhuang2023robot,
  author    = {Ziwen Zhuang and Zipeng Fu and Jianren Wang and Christopher G. Atkeson and S{\"o}ren Schwertfeger and Chelsea Finn and Hang Zhao},
  title     = {Robot Parkour Learning},
  booktitle = {Conference on Robot Learning (CoRL)},
  year      = {2023},
  pages = {73--92},
  url = {https://proceedings.mlr.press/v229/zhuang23a.html}
}
@article{radosavovic2024real,
  author  = {Ilija Radosavovic and Tete Xiao and Bike Zhang and Trevor Darrell and Jitendra Malik and Koushil Sreenath},
  title   = {Real-World Humanoid Locomotion with Reinforcement Learning},
  journal = {Science Robotics},
  volume  = {9},
  number  = {89},
  pages   = {eadi9579},
  year    = {2024},
  doi     = {10.1126/scirobotics.adi9579}
}
@inproceedings{ma2024eureka,
  author    = {Yecheng Jason Ma and William Liang and Guanzhi Wang and De-An Huang and Osbert Bastani and Dinesh Jayaraman and Yuke Zhu and Linxi Fan and Anima Anandkumar},
  title     = {Eureka: Human-Level Reward Design via Coding Large Language Models},
  booktitle = {International Conference on Learning Representations (ICLR)},
  year      = {2024},
  url = {https://arxiv.org/abs/2310.12931v2}
}
@inproceedings{ma2024dreureka,
  author    = {Yecheng Jason Ma and William Liang and Hung-Ju Wang and Sam Wang and Yuke Zhu and Linxi Fan and Osbert Bastani and Dinesh Jayaraman},
  title     = {DrEureka: Language Model Guided Sim-to-Real Transfer},
  booktitle = {Robotics: Science and Systems (RSS)},
  year      = {2024},
  url = {https://arxiv.org/abs/2406.01967v1}
}
@inproceedings{song2024learning,
  author    = {Yunlong Song and Sang bae Kim and Davide Scaramuzza},
  title     = {Learning Quadruped Locomotion Using Differentiable Simulation},
  booktitle = {Conference on Robot Learning (CoRL)},
  year      = {2025},
  pages = {258--271},
  url = {https://proceedings.mlr.press/v270/song25a.html}
}
@inproceedings{torne2024reconciling,
  author    = {Marcel Torne and Anthony Simeonov and Zechu Li and April Chan and Tao Chen and Abhishek Gupta and Pulkit Agrawal},
  title     = {Reconciling Reality through Simulation: A Real-to-Sim-to-Real Approach for Robust Manipulation},
  booktitle = {Robotics: Science and Systems (RSS)},
  year      = {2024},
  url = {https://arxiv.org/abs/2403.03949v3}
}
@inproceedings{he2024learning,
  author    = {Tairan He and Zhengyi Luo and Wenli Xiao and Chong Zhang and Kris Kitani and Changliu Liu and Guanya Shi},
  title     = {Learning Human-to-Humanoid Real-Time Whole-Body Teleoperation},
  booktitle = {IEEE/RSJ International Conference on Intelligent Robots and Systems (IROS)},
  year      = {2024},
  url = {https://arxiv.org/abs/2403.04436v1}
}
@inproceedings{he2024omnih2o,
  author    = {Tairan He and Zhengyi Luo and Xialin He and Wenli Xiao and Chong Zhang and Weinan Zhang and Kris M. Kitani and Changliu Liu and Guanya Shi},
  title     = {{OmniH2O}: Universal and Dexterous Human-to-Humanoid Whole-Body Teleoperation and Learning},
  booktitle = {Conference on Robot Learning (CoRL)},
  year      = {2025},
  pages = {1516--1540},
  url = {https://proceedings.mlr.press/v270/he25b.html}
}
@inproceedings{he2025hover,
  author    = {Tairan He and Wenli Xiao and Toru Lin and Zhengyi Luo and Zhenjia Xu and Zhenyu Jiang and Jan Kautz and Changliu Liu and Guanya Shi and Xiaolong Wang and Linxi Fan and Yuke Zhu},
  title     = {{HOVER}: Versatile Neural Whole-Body Controller for Humanoid Robots},
  booktitle = {IEEE International Conference on Robotics and Automation (ICRA)},
  year      = {2025},
  doi = {10.1109/icra55743.2025.11128549}
}
@inproceedings{he2025asap,
  author    = {Tairan He and Jiawei Gao and Wenli Xiao and Yuanhang Zhang and Zi Wang and Jiashun Wang and Zhengyi Luo and Guanqi He and Nikhil Sobanbab and Chaoyi Pan and Zeji Yi and Guannan Qu and Kris Kitani and Jessica Hodgins and Linxi "Jim" Fan and Yuke Zhu and Changliu Liu and Guanya Shi},
  title     = {{ASAP}: Aligning Simulation and Real-World Physics for Learning Agile Humanoid Whole-Body Skills},
  booktitle = {Robotics: Science and Systems (RSS)},
  year      = {2025},
  url = {https://arxiv.org/abs/2502.01143v3}
}
% ============ C. Domain adaptation & pretrained representations ============
@inproceedings{bousmalis2018using,
  author    = {Konstantinos Bousmalis and Alex Irpan and Paul Wohlhart and Yunfei Bai and Matthew Kelcey and Mrinal Kalakrishnan and Laura Downs and Julian Ibarz and Peter Pastor and Kurt Konolige and Sergey Levine and Vincent Vanhoucke},
  title     = {Using Simulation and Domain Adaptation to Improve Efficiency of Deep Robotic Grasping},
  booktitle = {IEEE International Conference on Robotics and Automation (ICRA)},
  year      = {2018},
  url = {https://arxiv.org/abs/1709.07857v2},
  doi = {10.1109/icra.2018.8460875}
}
@inproceedings{shridhar2021cliport,
  author    = {Mohit Shridhar and Lucas Manuelli and Dieter Fox},
  title     = {{CLIP}ort: What and Where Pathways for Robotic Manipulation},
  booktitle = {Conference on Robot Learning (CoRL)},
  year      = {2022},
  pages = {894--906},
  url = {https://proceedings.mlr.press/v164/shridhar22a.html}
}
@inproceedings{parisi2022unsurprising,
  author    = {Simone Parisi and Aravind Rajeswaran and Senthil Purushwalkam and Abhinav Gupta},
  title     = {The Unsurprising Effectiveness of Pre-Trained Vision Models for Control},
  booktitle = {International Conference on Machine Learning (ICML)},
  year      = {2022},
  url = {https://arxiv.org/abs/2203.03580v2}
}
@inproceedings{nair2022r3m,
  author    = {Suraj Nair and Aravind Rajeswaran and Vikash Kumar and Chelsea Finn and Abhinav Gupta},
  title     = {{R3M}: A Universal Visual Representation for Robot Manipulation},
  booktitle = {Conference on Robot Learning (CoRL)},
  year      = {2023},
  pages = {892--909},
  url = {https://proceedings.mlr.press/v205/nair23a.html}
}
@inproceedings{radosavovic2022realworld,
  author    = {Ilija Radosavovic and Tete Xiao and Stephen James and Pieter Abbeel and Jitendra Malik and Trevor Darrell},
  title     = {Real-World Robot Learning with Masked Visual Pre-Training},
  booktitle = {Conference on Robot Learning (CoRL)},
  year      = {2023},
  pages = {416--426},
  url = {https://proceedings.mlr.press/v205/radosavovic23a.html}
}
@inproceedings{ma2023vip,
  author    = {Yecheng Jason Ma and Shagun Sodhani and Dinesh Jayaraman and Osbert Bastani and Vikash Kumar and Amy Zhang},
  title     = {{VIP}: Towards Universal Visual Reward and Representation via Value-Implicit Pre-Training},
  booktitle = {International Conference on Learning Representations (ICLR)},
  year      = {2023},
  url = {https://arxiv.org/abs/2210.00030v2}
}
@inproceedings{karamcheti2023languagedriven,
  author    = {Siddharth Karamcheti and Suraj Nair and Annie S. Chen and Thomas Kollar and Chelsea Finn and Dorsa Sadigh and Percy Liang},
  title     = {Language-Driven Representation Learning for Robotics},
  booktitle = {Robotics: Science and Systems (RSS)},
  year      = {2023},
  url = {https://arxiv.org/abs/2302.12766v1}
}
@inproceedings{majumdar2023where,
  author    = {Arjun Majumdar and Karmesh Yadav and Sergio Arnaud and Jason Ma and Claire Chen and Sneha Silwal and Aryan Jain and Vincent-Pierre Berges and Tingfan Wu and Jay Vakil and Pieter Abbeel and Jitendra Malik and Dhruv Batra and Yixin Lin and Oleksandr Maksymets and Aravind Rajeswaran and Franziska Meier},
  title     = {Where Are We in the Search for an Artificial Visual Cortex for Embodied Intelligence?},
  booktitle = {Advances in Neural Information Processing Systems (NeurIPS)},
  year      = {2023},
  doi = {10.52202/075280-0031}
}
@inproceedings{hansen2023pretraining,
  author    = {Nicklas Hansen and Zhecheng Yuan and Yanjie Ze and Tongzhou Mu and Aravind Rajeswaran and Hao Su and Huazhe Xu and Xiaolong Wang},
  title     = {On Pre-Training for Visuo-Motor Control: Revisiting a Learning-from-Scratch Baseline},
  booktitle = {International Conference on Machine Learning (ICML)},
  year      = {2023},
  pages = {12511--12526},
  url = {https://proceedings.mlr.press/v202/hansen23c.html}
}
@inproceedings{dasari2023unbiased,
  author    = {Sudeep Dasari and Mohan Kumar Srirama and Unnat Jain and Abhinav Gupta},
  title     = {An Unbiased Look at Datasets for Visuo-Motor Pre-Training},
  booktitle = {Conference on Robot Learning (CoRL)},
  year      = {2023},
  pages = {1183--1198},
  url = {https://proceedings.mlr.press/v229/dasari23a.html}
}
@inproceedings{du2023learning,
  author    = {Yilun Du and Sherry Yang and Bo Dai and Hanjun Dai and Ofir Nachum and Joshua B. Tenenbaum and Dale Schuurmans and Pieter Abbeel},
  title     = {Learning Universal Policies via Text-Guided Video Generation},
  booktitle = {Advances in Neural Information Processing Systems (NeurIPS)},
  year      = {2023},
  url = {https://arxiv.org/abs/2302.00111v3}
}
@inproceedings{shen2023distilled,
  author    = {William Shen and Ge Yang and Alan Yu and Jansen Wong and Leslie Pack Kaelbling and Phillip Isola},
  title     = {Distilled Feature Fields Enable Few-Shot Language-Guided Manipulation},
  booktitle = {Conference on Robot Learning (CoRL)},
  year      = {2023},
  pages = {405--424},
  url = {https://proceedings.mlr.press/v229/shen23a.html}
}
@inproceedings{wu2024unleashing,
  author    = {Hongtao Wu and Ya Jing and Chilam Cheang and Guangzeng Chen and Jiafeng Xu and Xinghang Li and Minghuan Liu and Hang Li and Tao Kong},
  title     = {Unleashing Large-Scale Video Generative Pre-Training for Visual Robot Manipulation},
  booktitle = {International Conference on Learning Representations (ICLR)},
  year      = {2024},
  url = {https://arxiv.org/abs/2312.13139v2}
}
@inproceedings{burns2024what,
  author    = {Kaylee Burns and Zach Witzel and Jubayer Ibn Hamid and Tianhe Yu and Chelsea Finn and Karol Hausman},
  title     = {What Makes Pre-Trained Visual Representations Successful for Robust Manipulation?},
  booktitle = {Conference on Robot Learning (CoRL)},
  year      = {2025},
  pages = {4525--4545},
  url = {https://proceedings.mlr.press/v270/burns25a.html}
}
@inproceedings{schneider2024surprising,
  author    = {Moritz Schneider and Robert Krug and Narunas Vaskevicius and Luigi Palmieri and Joschka Boedecker},
  title     = {The Surprising Ineffectiveness of Pre-Trained Visual Representations for Model-Based Reinforcement Learning},
  booktitle = {Advances in Neural Information Processing Systems (NeurIPS)},
  year      = {2024},
  url = {https://arxiv.org/abs/2411.10175v2}
}
@article{cheang2024gr2,
  author  = {Chi-Lam Cheang and Guangzeng Chen and Ya Jing and Tao Kong and Hang Li and Yifeng Li and Yuxiao Liu and Hongtao Wu and Jiafeng Xu and Yichu Yang and Hanbo Zhang and Minzhao Zhu},
  title   = {{GR-2}: A Generative Video-Language-Action Model with Web-Scale Knowledge for Robot Manipulation},
  journal = {arXiv preprint arXiv:2410.06158},
  year    = {2024},
  url = {https://arxiv.org/abs/2410.06158}
}
@inproceedings{shang2024theia,
  author    = {Jinghuan Shang and Karl Schmeckpeper and Brandon B. May and Maria Vittoria Minniti and Tarik Kelestemur and David Watkins and Laura Herlant},
  title     = {Theia: Distilling Diverse Vision Foundation Models for Robot Learning},
  booktitle = {Conference on Robot Learning (CoRL)},
  year      = {2025},
  pages = {724--748},
  url = {https://proceedings.mlr.press/v270/shang25a.html}
}
@inproceedings{qureshi2025splatsim,
  author    = {Mohammad Nomaan Qureshi and Sparsh Garg and Francisco Yandun and David Held and George Kantor and Abhisesh Silwal},
  title     = {{SplatSim}: Zero-Shot {Sim2Real} Transfer of {RGB} Manipulation Policies Using {G}aussian Splatting},
  booktitle = {IEEE International Conference on Robotics and Automation (ICRA)},
  year      = {2025},
  url = {https://arxiv.org/abs/2409.10161v3},
  doi = {10.1109/icra55743.2025.11128339}
}
@inproceedings{jiang2025robots,
  author    = {Guangqi Jiang and Yifei Sun and Tao Huang and Huanyu Li and Yongyuan Liang and Huazhe Xu},
  title     = {Robots Pre-Train Robots: Manipulation-Centric Robotic Representation from Large-Scale Robot Datasets},
  booktitle = {International Conference on Learning Representations (ICLR)},
  year      = {2025},
  url = {https://arxiv.org/abs/2410.22325v2}
}
@inproceedings{zhou2025dinowm,
  author    = {Gaoyue Zhou and Hengkai Pan and Yann LeCun and Lerrel Pinto},
  title     = {{DINO-WM}: World Models on Pre-Trained Visual Features Enable Zero-Shot Planning},
  booktitle = {International Conference on Machine Learning (ICML)},
  year      = {2025},
  url = {https://arxiv.org/abs/2411.04983v2}
}
@inproceedings{hu2025video,
  author    = {Yucheng Hu and Yanjiang Guo and Pengchao Wang and Xiaoyu Chen and Yen-Jen Wang and Jianke Zhang and Koushil Sreenath and Chaochao Lu and Jianyu Chen},
  title     = {Video Prediction Policy: A Generalist Robot Policy with Predictive Visual Representations},
  booktitle = {International Conference on Machine Learning (ICML)},
  year      = {2025},
  url = {https://arxiv.org/abs/2412.14803v2}
}
@inproceedings{kalashnikov2018qtopt,
  author    = {Dmitry Kalashnikov and Alex Irpan and Peter Pastor and Julian Ibarz and Alexander Herzog and Eric Jang and Deirdre Quillen and Ethan Holly and Mrinal Kalakrishnan and Vincent Vanhoucke and Sergey Levine},
  title     = {{QT-Opt}: Scalable Deep Reinforcement Learning for Vision-Based Robotic Manipulation},
  booktitle = {Conference on Robot Learning (CoRL)},
  year      = {2018},
  url = {https://arxiv.org/abs/1806.10293v3}
}
@inproceedings{handa2023dextreme,
  author    = {Ankur Handa and Arthur Allshire and Viktor Makoviychuk and Aleksei Petrenko and Ritvik Singh and Jingzhou Liu and Denys Makoviichuk and Karl Van Wyk and Alexander Zhurkevich and Balakumar Sundaralingam and Yashraj Narang and Jean-Francois Lafleche and Dieter Fox and Gavriel State},
  title     = {{DeXtreme}: Transfer of Agile In-Hand Manipulation from Simulation to Reality},
  booktitle = {IEEE International Conference on Robotics and Automation (ICRA)},
  year      = {2023},
  url = {https://arxiv.org/abs/2210.13702v2}
}
@inproceedings{qi2022inhand,
  author    = {Haozhi Qi and Ashish Kumar and Roberto Calandra and Yi Ma and Jitendra Malik},
  title     = {In-Hand Object Rotation via Rapid Motor Adaptation},
  booktitle = {Conference on Robot Learning (CoRL)},
  year      = {2023},
  pages = {1722--1732},
  url = {https://proceedings.mlr.press/v205/qi23a.html}
}
@inproceedings{qi2023general,
  author    = {Haozhi Qi and Brent Yi and Sudharshan Suresh and Mike Lambeta and Yi Ma and Roberto Calandra and Jitendra Malik},
  title     = {General In-Hand Object Rotation with Vision and Touch},
  booktitle = {Conference on Robot Learning (CoRL)},
  year      = {2023},
  pages = {2549--2564},
  url = {https://proceedings.mlr.press/v229/qi23a.html}
}
% ============ D. RL transfer, meta-learning, skills ============
@article{cully2015robots,
  author  = {Antoine Cully and Jeff Clune and Danesh Tarapore and Jean-Baptiste Mouret},
  title   = {Robots That Can Adapt Like Animals},
  journal = {Nature},
  volume  = {521},
  number  = {7553},
  pages   = {503--507},
  year    = {2015},
  doi = {10.1038/nature14422}
}
@inproceedings{rusu2016policy,
  author    = {Andrei A. Rusu and Sergio Gomez Colmenarejo and Caglar Gulcehre and Guillaume Desjardins and James Kirkpatrick and Razvan Pascanu and Volodymyr Mnih and Koray Kavukcuoglu and Raia Hadsell},
  title     = {Policy Distillation},
  booktitle = {International Conference on Learning Representations (ICLR)},
  year      = {2016},
  url = {https://arxiv.org/abs/1511.06295v2}
}
@article{rusu2016progressive,
  author  = {Andrei A. Rusu and Neil C. Rabinowitz and Guillaume Desjardins and Hubert Soyer and James Kirkpatrick and Koray Kavukcuoglu and Razvan Pascanu and Raia Hadsell},
  title   = {Progressive Neural Networks},
  journal = {arXiv preprint arXiv:1606.04671},
  year    = {2016},
  url = {https://arxiv.org/abs/1606.04671}
}
@article{duan2016rl,
  author  = {Yan Duan and John Schulman and Xi Chen and Peter L. Bartlett and Ilya Sutskever and Pieter Abbeel},
  title   = {{RL}$^2$: Fast Reinforcement Learning via Slow Reinforcement Learning},
  journal = {arXiv preprint arXiv:1611.02779},
  year    = {2016},
  url = {https://arxiv.org/abs/1611.02779}
}
@inproceedings{finn2017model,
  author    = {Chelsea Finn and Pieter Abbeel and Sergey Levine},
  title     = {Model-Agnostic Meta-Learning for Fast Adaptation of Deep Networks},
  booktitle = {International Conference on Machine Learning (ICML)},
  pages     = {1126--1135},
  year      = {2017},
  url = {https://arxiv.org/abs/1703.03400v3}
}
@inproceedings{barreto2017successor,
  author    = {Andr{\'e} Barreto and Will Dabney and R{\'e}mi Munos and Jonathan J. Hunt and Tom Schaul and Hado van Hasselt and David Silver},
  title     = {Successor Features for Transfer in Reinforcement Learning},
  booktitle = {Advances in Neural Information Processing Systems (NeurIPS)},
  year      = {2017},
  url = {https://arxiv.org/abs/1606.05312v2}
}
@inproceedings{rusu2017sim,
  author    = {Andrei A. Rusu and Matej Ve{\v c}er{\'i}k and Thomas Roth{\"o}rl and Nicolas Heess and Razvan Pascanu and Raia Hadsell},
  title     = {Sim-to-Real Robot Learning from Pixels with Progressive Nets},
  booktitle = {Conference on Robot Learning (CoRL)},
  year      = {2017},
  url = {https://arxiv.org/abs/1610.04286v2}
}
@article{nichol2018first,
  author  = {Alex Nichol and Joshua Achiam and John Schulman},
  title   = {On First-Order Meta-Learning Algorithms},
  journal = {arXiv preprint arXiv:1803.02999},
  year    = {2018},
  url = {https://arxiv.org/abs/1803.02999}
}
@inproceedings{eysenbach2019diversity,
  author    = {Benjamin Eysenbach and Abhishek Gupta and Julian Ibarz and Sergey Levine},
  title     = {Diversity Is All You Need: Learning Skills Without a Reward Function},
  booktitle = {International Conference on Learning Representations (ICLR)},
  year      = {2019},
  url = {https://arxiv.org/abs/1802.06070v6}
}
@inproceedings{rakelly2019efficient,
  author    = {Kate Rakelly and Aurick Zhou and Deirdre Quillen and Chelsea Finn and Sergey Levine},
  title     = {Efficient Off-Policy Meta-Reinforcement Learning via Probabilistic Context Variables},
  booktitle = {International Conference on Machine Learning (ICML)},
  pages     = {5331--5340},
  year      = {2019},
  url = {https://arxiv.org/abs/1903.08254v1}
}
@inproceedings{nagabandi2019learning,
  author    = {Anusha Nagabandi and Ignasi Clavera and Simin Liu and Ronald S. Fearing and Pieter Abbeel and Sergey Levine and Chelsea Finn},
  title     = {Learning to Adapt in Dynamic, Real-World Environments Through Meta-Reinforcement Learning},
  booktitle = {International Conference on Learning Representations (ICLR)},
  year      = {2019},
  url = {https://arxiv.org/abs/1803.11347v6}
}
@inproceedings{yu2019metaworld,
  author    = {Tianhe Yu and Deirdre Quillen and Zhanpeng He and Ryan Julian and Karol Hausman and Chelsea Finn and Sergey Levine},
  title     = {Meta-World: A Benchmark and Evaluation for Multi-Task and Meta Reinforcement Learning},
  booktitle = {Conference on Robot Learning (CoRL)},
  year      = {2019},
  url = {https://arxiv.org/abs/1910.10897v2}
}
@article{nair2020awac,
  author  = {Ashvin Nair and Abhishek Gupta and Murtaza Dalal and Sergey Levine},
  title   = {{AWAC}: Accelerating Online Reinforcement Learning with Offline Datasets},
  journal = {arXiv preprint arXiv:2006.09359},
  year    = {2020},
  url = {https://arxiv.org/abs/2006.09359}
}
@inproceedings{pertsch2020accelerating,
  author    = {Karl Pertsch and Youngwoon Lee and Joseph J. Lim},
  title     = {Accelerating Reinforcement Learning with Learned Skill Priors},
  booktitle = {Conference on Robot Learning (CoRL)},
  year      = {2020},
  url = {https://arxiv.org/abs/2010.11944v1}
}
@article{kalashnikov2021mt,
  author  = {Dmitry Kalashnikov and Jacob Varley and Yevgen Chebotar and Benjamin Swanson and Rico Jonschkowski and Chelsea Finn and Sergey Levine and Karol Hausman},
  title   = {{MT-Opt}: Continuous Multi-Task Robotic Reinforcement Learning at Scale},
  journal = {arXiv preprint arXiv:2104.08212},
  year    = {2021},
  url = {https://arxiv.org/abs/2104.08212}
}
@inproceedings{touati2021learning,
  author    = {Ahmed Touati and Yann Ollivier},
  title     = {Learning One Representation to Optimize All Rewards},
  booktitle = {Advances in Neural Information Processing Systems (NeurIPS)},
  year      = {2021},
  url = {https://arxiv.org/abs/2103.07945v3}
}
@inproceedings{touati2023does,
  author    = {Ahmed Touati and J{\'e}r{\'e}my Rapin and Yann Ollivier},
  title     = {Does Zero-Shot Reinforcement Learning Exist?},
  booktitle = {International Conference on Learning Representations (ICLR)},
  year      = {2023},
  url = {https://arxiv.org/abs/2209.14935v2}
}
@inproceedings{laskin2023incontext,
  author    = {Michael Laskin and Luyu Wang and Junhyuk Oh and Emilio Parisotto and Stephen Spencer and Richie Steigerwald and DJ Strouse and Steven Hansen and Angelos Filos and Ethan Brooks and Maxime Gazeau and Himanshu Sahni and Satinder Singh and Volodymyr Mnih},
  title     = {In-Context Reinforcement Learning with Algorithm Distillation},
  booktitle = {International Conference on Learning Representations (ICLR)},
  year      = {2023},
  url = {https://arxiv.org/abs/2210.14215v1}
}
@inproceedings{ball2023efficient,
  author    = {Philip J. Ball and Laura Smith and Ilya Kostrikov and Sergey Levine},
  title     = {Efficient Online Reinforcement Learning with Offline Data},
  booktitle = {International Conference on Machine Learning (ICML)},
  year      = {2023},
  pages = {1577--1594},
  url = {https://proceedings.mlr.press/v202/ball23a.html}
}
@inproceedings{nakamoto2023calql,
  author    = {Mitsuhiko Nakamoto and Yuexiang Zhai and Anikait Singh and Max Sobol Mark and Yi Ma and Chelsea Finn and Aviral Kumar and Sergey Levine},
  title     = {{Cal-QL}: Calibrated Offline {RL} Pre-Training for Efficient Online Fine-Tuning},
  booktitle = {Advances in Neural Information Processing Systems (NeurIPS)},
  year      = {2023},
  url = {https://arxiv.org/abs/2303.05479v4}
}
@inproceedings{luo2024serl,
  author    = {Jianlan Luo and Zheyuan Hu and Charles Xu and You Liang Tan and Jacob Berg and Archit Sharma and Stefan Schaal and Chelsea Finn and Abhishek Gupta and Sergey Levine},
  title     = {{SERL}: A Software Suite for Sample-Efficient Robotic Reinforcement Learning},
  booktitle = {IEEE International Conference on Robotics and Automation (ICRA)},
  year      = {2024},
  url = {https://arxiv.org/abs/2401.16013v4}
}
@article{luo2025precise,
  author  = {Jianlan Luo and Charles Xu and Jeffrey Wu and Sergey Levine},
  title   = {Precise and Dexterous Robotic Manipulation via Human-in-the-Loop Reinforcement Learning},
  journal = {Science Robotics},
  volume  = {10},
  number  = {105},
  pages   = {eads5033},
  year    = {2025},
  doi     = {10.1126/scirobotics.ads5033}
}
@inproceedings{yuan2025policy,
  author    = {Xiu Yuan and Tongzhou Mu and Stone Tao and Yunhao Fang and Mengke Zhang and Hao Su},
  title     = {Policy Decorator: Model-Agnostic Online Refinement for Large Policy Model},
  booktitle = {International Conference on Learning Representations (ICLR)},
  year      = {2025},
  url = {https://arxiv.org/abs/2412.13630v1}
}
@inproceedings{tirinzoni2025zero,
  author    = {Andrea Tirinzoni and Ahmed Touati and Jesse Farebrother and Mateusz Guzek and Anssi Kanervisto and Yingchen Xu and Alessandro Lazaric and Matteo Pirotta},
  title     = {Zero-Shot Whole-Body Humanoid Control via Behavioral Foundation Models},
  booktitle = {International Conference on Learning Representations (ICLR)},
  year      = {2025},
  url = {https://arxiv.org/abs/2504.11054v1}
}
% ============ E. Imitation learning & human-to-robot transfer ============
@inproceedings{duan2017oneshot,
  author    = {Yan Duan and Marcin Andrychowicz and Bradly Stadie and Jonathan Ho and Jonas Schneider and Ilya Sutskever and Pieter Abbeel and Wojciech Zaremba},
  title     = {One-Shot Imitation Learning},
  booktitle = {Advances in Neural Information Processing Systems (NeurIPS)},
  year      = {2017},
  url = {https://arxiv.org/abs/1703.07326v3}
}
@inproceedings{finn2017oneshot,
  author    = {Chelsea Finn and Tianhe Yu and Tianhao Zhang and Pieter Abbeel and Sergey Levine},
  title     = {One-Shot Visual Imitation Learning via Meta-Learning},
  booktitle = {Conference on Robot Learning (CoRL)},
  year      = {2017},
  url = {https://arxiv.org/abs/1709.04905v1}
}
@inproceedings{yu2018oneshot,
  author    = {Tianhe Yu and Chelsea Finn and Sudeep Dasari and Annie Xie and Tianhao Zhang and Pieter Abbeel and Sergey Levine},
  title     = {One-Shot Imitation from Observing Humans via Domain-Adaptive Meta-Learning},
  booktitle = {Robotics: Science and Systems (RSS)},
  year      = {2018},
  doi = {10.15607/rss.2018.xiv.002}
}
@inproceedings{james2018taskembedded,
  author    = {Stephen James and Michael Bloesch and Andrew J. Davison},
  title     = {Task-Embedded Control Networks for Few-Shot Imitation Learning},
  booktitle = {Conference on Robot Learning (CoRL)},
  year      = {2018},
  url = {https://arxiv.org/abs/1810.03237v1}
}
@inproceedings{jang2022bcz,
  author    = {Eric Jang and Alex Irpan and Mohi Khansari and Daniel Kappler and Frederik Ebert and Corey Lynch and Sergey Levine and Chelsea Finn},
  title     = {{BC-Z}: Zero-Shot Task Generalization with Robotic Imitation Learning},
  booktitle = {Conference on Robot Learning (CoRL)},
  year      = {2022},
  pages = {991--1002},
  url = {https://proceedings.mlr.press/v164/jang22a.html}
}
@inproceedings{bahl2022human,
  author    = {Shikhar Bahl and Abhinav Gupta and Deepak Pathak},
  title     = {Human-to-Robot Imitation in the Wild},
  booktitle = {Robotics: Science and Systems (RSS)},
  year      = {2022},
  url = {https://arxiv.org/abs/2207.09450v1}
}
@inproceedings{shaw2022videodex,
  author    = {Kenneth Shaw and Shikhar Bahl and Deepak Pathak},
  title     = {{VideoDex}: Learning Dexterity from Internet Videos},
  booktitle = {Conference on Robot Learning (CoRL)},
  year      = {2023},
  pages = {654--665},
  url = {https://proceedings.mlr.press/v205/shaw23a.html}
}
@inproceedings{wang2023mimicplay,
  author    = {Chen Wang and Linxi Fan and Jiankai Sun and Ruohan Zhang and Li Fei-Fei and Danfei Xu and Yuke Zhu and Anima Anandkumar},
  title     = {{MimicPlay}: Long-Horizon Imitation Learning by Watching Human Play},
  booktitle = {Conference on Robot Learning (CoRL)},
  year      = {2023},
  pages = {201--221},
  url = {https://proceedings.mlr.press/v229/wang23a.html}
}
@inproceedings{bahl2023affordances,
  author    = {Shikhar Bahl and Russell Mendonca and Lili Chen and Unnat Jain and Deepak Pathak},
  title     = {Affordances from Human Videos as a Versatile Representation for Robotics},
  booktitle = {IEEE/CVF Conference on Computer Vision and Pattern Recognition (CVPR)},
  pages     = {13778--13790},
  year      = {2023},
  url = {https://arxiv.org/abs/2304.08488v1}
}
@inproceedings{jain2024vid2robot,
  author    = {Vidhi Jain and Maria Attarian and Nikhil J Joshi and Ayzaan Wahid and Danny Driess and Quan Vuong and Pannag R Sanketi and Pierre Sermanet and Stefan Welker and Christine Chan and Igor Gilitschenski and Yonatan Bisk and Debidatta Dwibedi},
  title     = {{Vid2Robot}: End-to-End Video-Conditioned Policy Learning with Cross-Attention Transformers},
  booktitle = {Robotics: Science and Systems (RSS)},
  year      = {2024},
  url = {https://arxiv.org/abs/2403.12943v2}
}
@inproceedings{kareer2024egomimic,
  author    = {Simar Kareer and Dhruv Patel and Ryan Punamiya and Pranay Mathur and Shuo Cheng and Chen Wang and Judy Hoffman and Danfei Xu},
  title     = {{EgoMimic}: Scaling Imitation Learning via Egocentric Video},
  booktitle = {IEEE International Conference on Robotics and Automation (ICRA)},
  year      = {2025},
  url = {https://arxiv.org/abs/2410.24221v1},
  doi = {10.1109/icra55743.2025.11127989}
}
@inproceedings{lepert2025phantom,
  author    = {Marion Lepert and Jiaying Fang and Jeannette Bohg},
  title     = {Phantom: Training Robots Without Robots Using Only Human Videos},
  booktitle = {Conference on Robot Learning (CoRL)},
  year      = {2025},
  url = {https://arxiv.org/abs/2503.00779v2}
}
@inproceedings{fu2024humanplus,
  author    = {Zipeng Fu and Qingqing Zhao and Qi Wu and Gordon Wetzstein and Chelsea Finn},
  title     = {{HumanPlus}: Humanoid Shadowing and Imitation from Humans},
  booktitle = {Conference on Robot Learning (CoRL)},
  year      = {2025},
  pages = {2828--2844},
  url = {https://proceedings.mlr.press/v270/fu25a.html}
}
@inproceedings{li2024okami,
  author    = {Jinhan Li and Yifeng Zhu and Yuqi Xie and Zhenyu Jiang and Mingyo Seo and Georgios Pavlakos and Yuke Zhu},
  title     = {{OKAMI}: Teaching Humanoid Robots Manipulation Skills through Single Video Imitation},
  booktitle = {Conference on Robot Learning (CoRL)},
  pages     = {299--317},
  year      = {2025},
  url = {https://proceedings.mlr.press/v270/li25a.html}
}
@inproceedings{cheng2024expressive,
  author    = {Xuxin Cheng and Yandong Ji and Junming Chen and Ruihan Yang and Ge Yang and Xiaolong Wang},
  title     = {Expressive Whole-Body Control for Humanoid Robots},
  booktitle = {Robotics: Science and Systems (RSS)},
  year      = {2024},
  doi = {10.15607/rss.2024.xx.107}
}
@inproceedings{qiu2025humanoid,
  author    = {Ri-Zhao Qiu and Shiqi Yang and Xuxin Cheng and Chaitanya Chawla and Jialong Li and Tairan He and Ge Yan and David J. Yoon and Ryan Hoque and Lars Paulsen and Ge Yang and Jian Zhang and Sha Yi and Guanya Shi and Xiaolong Wang},
  title     = {Humanoid Policy $\sim$ Human Policy},
  booktitle = {Conference on Robot Learning (CoRL)},
  pages     = {2888--2906},
  year      = {2025},
  url = {https://arxiv.org/abs/2503.13441v3}
}
@inproceedings{zhao2023learning,
  author    = {Tony Z. Zhao and Vikash Kumar and Sergey Levine and Chelsea Finn},
  title     = {Learning Fine-Grained Bimanual Manipulation with Low-Cost Hardware},
  booktitle = {Robotics: Science and Systems (RSS)},
  year      = {2023},
  url = {https://arxiv.org/abs/2304.13705v1}
}
@inproceedings{fu2024mobile,
  author    = {Zipeng Fu and Tony Z. Zhao and Chelsea Finn},
  title     = {Mobile {ALOHA}: Learning Bimanual Mobile Manipulation with Low-Cost Whole-Body Teleoperation},
  booktitle = {Conference on Robot Learning (CoRL)},
  year      = {2025},
  pages = {4066--4083},
  url = {https://proceedings.mlr.press/v270/fu25b.html}
}
@article{chi2023diffusion,
  author  = {Cheng Chi and Zhenjia Xu and Siyuan Feng and Eric Cousineau and Yilun Du and Benjamin Burchfiel and Russ Tedrake and Shuran Song},
  title   = {Diffusion Policy: Visuomotor Policy Learning via Action Diffusion},
  journal = {The International Journal of Robotics Research},
  volume  = {44},
  number  = {10--11},
  pages   = {1684--1704},
  year    = {2025},
  doi     = {10.1177/02783649241273668},
  note    = {First presented at RSS 2023}
}
@inproceedings{chi2024universal,
  author    = {Cheng Chi and Zhenjia Xu and Chuer Pan and Eric Cousineau and Benjamin Burchfiel and Siyuan Feng and Russ Tedrake and Shuran Song},
  title     = {Universal Manipulation Interface: In-the-Wild Robot Teaching Without In-the-Wild Robots},
  booktitle = {Robotics: Science and Systems (RSS)},
  year      = {2024},
  url = {https://arxiv.org/abs/2402.10329v3}
}
@inproceedings{wang2024dexcap,
  author    = {Chen Wang and Haochen Shi and Weizhuo Wang and Ruohan Zhang and Li Fei-Fei and C. Karen Liu},
  title     = {{DexCap}: Scalable and Portable Mocap Data Collection System for Dexterous Manipulation},
  booktitle = {Robotics: Science and Systems (RSS)},
  year      = {2024},
  url = {https://arxiv.org/abs/2403.07788v2}
}
@inproceedings{mandlekar2023mimicgen,
  author    = {Ajay Mandlekar and Soroush Nasiriany and Bowen Wen and Iretiayo Akinola and Yashraj Narang and Linxi Fan and Yuke Zhu and Dieter Fox},
  title     = {{MimicGen}: A Data Generation System for Scalable Robot Learning Using Human Demonstrations},
  booktitle = {Conference on Robot Learning (CoRL)},
  year      = {2023},
  pages = {1820--1864},
  url = {https://proceedings.mlr.press/v229/mandlekar23a.html}
}
@inproceedings{jiang2024dexmimicgen,
  author    = {Zhenyu Jiang and Yuqi Xie and Kevin Lin and Zhenjia Xu and Weikang Wan and Ajay Mandlekar and Linxi Fan and Yuke Zhu},
  title     = {{DexMimicGen}: Automated Data Generation for Bimanual Dexterous Manipulation via Imitation Learning},
  booktitle = {IEEE International Conference on Robotics and Automation (ICRA)},
  year      = {2025},
  doi = {10.1109/icra55743.2025.11127809}
}
@inproceedings{jang2025dreamgen,
  author    = {Joel Jang and Seonghyeon Ye and Zongyu Lin and Jiannan Xiang and Johan Bjorck and Yu Fang and Fengyuan Hu and Spencer Huang and Kaushil Kundalia and Yen-Chen Lin and Loic Magne and Ajay Mandlekar and Avnish Narayan and You Liang Tan and Guanzhi Wang and Jing Wang and Qi Wang and Yinzhen Xu and Xiaohui Zeng and Kaiyuan Zheng and Ruijie Zheng and Ming-Yu Liu and Luke Zettlemoyer and Dieter Fox and Jan Kautz and Scott Reed and Yuke Zhu and Linxi Fan},
  title     = {{DreamGen}: Unlocking Generalization in Robot Learning through Video World Models},
  booktitle = {Conference on Robot Learning (CoRL)},
  year      = {2025},
  url = {https://arxiv.org/abs/2505.12705v2}
}
@inproceedings{ren2024dppo,
  author    = {Allen Z. Ren and Justin Lidard and Lars L. Ankile and Anthony Simeonov and Pulkit Agrawal and Anirudha Majumdar and Benjamin Burchfiel and Hongkai Dai and Max Simchowitz},
  title     = {Diffusion Policy Policy Optimization},
  booktitle = {International Conference on Learning Representations (ICLR)},
  year      = {2025},
  url = {https://arxiv.org/abs/2409.00588v3}
}
@inproceedings{torabi2018behavioral,
  author    = {Faraz Torabi and Garrett Warnell and Peter Stone},
  title     = {Behavioral Cloning from Observation},
  booktitle = {International Joint Conference on Artificial Intelligence (IJCAI)},
  year      = {2018},
  url = {https://arxiv.org/abs/1805.01954v2}
}
@inproceedings{zakka2021xirl,
  author    = {Kevin Zakka and Andy Zeng and Pete Florence and Jonathan Tompson and Jeannette Bohg and Debidatta Dwibedi},
  title     = {{XIRL}: Cross-Embodiment Inverse Reinforcement Learning},
  booktitle = {Conference on Robot Learning (CoRL)},
  year      = {2022},
  pages = {537--546},
  url = {https://proceedings.mlr.press/v164/zakka22a.html}
}
@inproceedings{peng2020learning,
  author    = {Xue Bin Peng and Erwin Coumans and Tingnan Zhang and Tsang-Wei Lee and Jie Tan and Sergey Levine},
  title     = {Learning Agile Robotic Locomotion Skills by Imitating Animals},
  booktitle = {Robotics: Science and Systems (RSS)},
  year      = {2020},
  url = {https://arxiv.org/abs/2004.00784v3}
}
@inproceedings{shridhar2022peract,
  author    = {Mohit Shridhar and Lucas Manuelli and Dieter Fox},
  title     = {Perceiver-Actor: A Multi-Task Transformer for Robotic Manipulation},
  booktitle = {Conference on Robot Learning (CoRL)},
  year      = {2023},
  pages = {785--799},
  url = {https://proceedings.mlr.press/v205/shridhar23a.html}
}
@inproceedings{goyal2023rvt,
  author    = {Ankit Goyal and Jie Xu and Yijie Guo and Valts Blukis and Yu-Wei Chao and Dieter Fox},
  title     = {{RVT}: Robotic View Transformer for {3D} Object Manipulation},
  booktitle = {Conference on Robot Learning (CoRL)},
  year      = {2023},
  pages = {694--710},
  url = {https://proceedings.mlr.press/v229/goyal23a.html}
}
@inproceedings{ze2024dp3,
  author    = {Yanjie Ze and Gu Zhang and Kangning Zhang and Chenyuan Hu and Muhan Wang and Huazhe Xu},
  title     = {{3D} Diffusion Policy: Generalizable Visuomotor Policy Learning via Simple {3D} Representations},
  booktitle = {Robotics: Science and Systems (RSS)},
  year      = {2024},
  doi = {10.15607/rss.2024.xx.067}
}

% ============ F. Cross-embodiment transfer & large-scale robot datasets ============
@inproceedings{chen2018hardware,
  author    = {Tao Chen and Adithyavairavan Murali and Abhinav Gupta},
  title     = {Hardware Conditioned Policies for Multi-Robot Transfer Learning},
  booktitle = {Advances in Neural Information Processing Systems (NeurIPS)},
  year      = {2018},
  url = {https://arxiv.org/abs/1811.09864v2}
}
@article{reed2022generalist,
  author  = {Scott Reed and Konrad Zolna and Emilio Parisotto and Sergio Gomez Colmenarejo and Alexander Novikov and Gabriel Barth-Maron and Mai Gimenez and Yury Sulsky and Jackie Kay and Jost Tobias Springenberg and Tom Eccles and Jake Bruce and Ali Razavi and Ashley Edwards and Nicolas Heess and Yutian Chen and Raia Hadsell and Oriol Vinyals and Mahyar Bordbar and Nando de Freitas},
  title   = {A Generalist Agent},
  journal = {Transactions on Machine Learning Research},
  year    = {2022},
  url = {https://arxiv.org/abs/2205.06175v3}
}
@inproceedings{gupta2022metamorph,
  author    = {Agrim Gupta and Linxi Fan and Surya Ganguli and Li Fei-Fei},
  title     = {{MetaMorph}: Learning Universal Controllers with Transformers},
  booktitle = {International Conference on Learning Representations (ICLR)},
  year      = {2022},
  url = {https://arxiv.org/abs/2203.11931v1}
}
@inproceedings{oneill2023open,
  author    = {{Open X-Embodiment Collaboration} and Abby O'Neill and Abdul Rehman and Abhinav Gupta and Abhiram Maddukuri and Abhishek Gupta and Abhishek Padalkar and Abraham Lee and Acorn Pooley and Agrim Gupta and Ajay Mandlekar and Ajinkya Jain and Albert Tung and Alex Bewley and Alex Herzog and Alex Irpan and Alexander Khazatsky and Anant Rai and Anchit Gupta and Andrew Wang and Andrey Kolobov and Anikait Singh and Animesh Garg and Aniruddha Kembhavi and Annie Xie and Anthony Brohan and Antonin Raffin and Archit Sharma and Arefeh Yavary and Arhan Jain and Ashwin Balakrishna and Ayzaan Wahid and Ben Burgess-Limerick and Beomjoon Kim and Bernhard Schölkopf and Blake Wulfe and Brian Ichter and Cewu Lu and Charles Xu and Charlotte Le and Chelsea Finn and Chen Wang and Chenfeng Xu and Cheng Chi and Chenguang Huang and Christine Chan and Christopher Agia and Chuer Pan and Chuyuan Fu and Coline Devin and Danfei Xu and Daniel Morton and Danny Driess and Daphne Chen and Deepak Pathak and Dhruv Shah and Dieter Büchler and Dinesh Jayaraman and Dmitry Kalashnikov and Dorsa Sadigh and Edward Johns and Ethan Foster and Fangchen Liu and Federico Ceola and Fei Xia and Feiyu Zhao and Felipe Vieira Frujeri and Freek Stulp and Gaoyue Zhou and Gaurav S. Sukhatme and Gautam Salhotra and Ge Yan and Gilbert Feng and Giulio Schiavi and Glen Berseth and Gregory Kahn and Guangwen Yang and Guanzhi Wang and Hao Su and Hao-Shu Fang and Haochen Shi and Henghui Bao and Heni Ben Amor and Henrik I Christensen and Hiroki Furuta and Homanga Bharadhwaj and Homer Walke and Hongjie Fang and Huy Ha and Igor Mordatch and Ilija Radosavovic and Isabel Leal and Jacky Liang and Jad Abou-Chakra and Jaehyung Kim and Jaimyn Drake and Jan Peters and Jan Schneider and Jasmine Hsu and Jay Vakil and Jeannette Bohg and Jeffrey Bingham and Jeffrey Wu and Jensen Gao and Jiaheng Hu and Jiajun Wu and Jialin Wu and Jiankai Sun and Jianlan Luo and Jiayuan Gu and Jie Tan and Jihoon Oh and Jimmy Wu and Jingpei Lu and Jingyun Yang and Jitendra Malik and João Silvério and Joey Hejna and Jonathan Booher and Jonathan Tompson and Jonathan Yang and Jordi Salvador and Joseph J. Lim and Junhyek Han and Kaiyuan Wang and Kanishka Rao and Karl Pertsch and Karol Hausman and Keegan Go and Keerthana Gopalakrishnan and Ken Goldberg and Kendra Byrne and Kenneth Oslund and Kento Kawaharazuka and Kevin Black and Kevin Lin and Kevin Zhang and Kiana Ehsani and Kiran Lekkala and Kirsty Ellis and Krishan Rana and Krishnan Srinivasan and Kuan Fang and Kunal Pratap Singh and Kuo-Hao Zeng and Kyle Hatch and Kyle Hsu and Laurent Itti and Lawrence Yunliang Chen and Lerrel Pinto and Li Fei-Fei and Liam Tan and Linxi "Jim" Fan and Lionel Ott and Lisa Lee and Luca Weihs and Magnum Chen and Marion Lepert and Marius Memmel and Masayoshi Tomizuka and Masha Itkina and Mateo Guaman Castro and Max Spero and Maximilian Du and Michael Ahn and Michael C. Yip and Mingtong Zhang and Mingyu Ding and Minho Heo and Mohan Kumar Srirama and Mohit Sharma and Moo Jin Kim and Muhammad Zubair Irshad and Naoaki Kanazawa and Nicklas Hansen and Nicolas Heess and Nikhil J Joshi and Niko Suenderhauf and Ning Liu and Norman Di Palo and Nur Muhammad Mahi Shafiullah and Oier Mees and Oliver Kroemer and Osbert Bastani and Pannag R Sanketi and Patrick "Tree" Miller and Patrick Yin and Paul Wohlhart and Peng Xu and Peter David Fagan and Peter Mitrano and Pierre Sermanet and Pieter Abbeel and Priya Sundaresan and Qiuyu Chen and Quan Vuong and Rafael Rafailov and Ran Tian and Ria Doshi and Roberto Martín-Martín and Rohan Baijal and Rosario Scalise and Rose Hendrix and Roy Lin and Runjia Qian and Ruohan Zhang and Russell Mendonca and Rutav Shah and Ryan Hoque and Ryan Julian and Samuel Bustamante and Sean Kirmani and Sergey Levine and Shan Lin and Sherry Moore and Shikhar Bahl and Shivin Dass and Shubham Sonawani and Shubham Tulsiani and Shuran Song and Sichun Xu and Siddhant Haldar and Siddharth Karamcheti and Simeon Adebola and Simon Guist and Soroush Nasiriany and Stefan Schaal and Stefan Welker and Stephen Tian and Subramanian Ramamoorthy and Sudeep Dasari and Suneel Belkhale and Sungjae Park and Suraj Nair and Suvir Mirchandani and Takayuki Osa and Tanmay Gupta and Tatsuya Harada and Tatsuya Matsushima and Ted Xiao and Thomas Kollar and Tianhe Yu and Tianli Ding and Todor Davchev and Tony Z. Zhao and Travis Armstrong and Trevor Darrell and Trinity Chung and Vidhi Jain and Vikash Kumar and Vincent Vanhoucke and Vitor Guizilini and Wei Zhan and Wenxuan Zhou and Wolfram Burgard and Xi Chen and Xiangyu Chen and Xiaolong Wang and Xinghao Zhu and Xinyang Geng and Xiyuan Liu and Xu Liangwei and Xuanlin Li and Yansong Pang and Yao Lu and Yecheng Jason Ma and Yejin Kim and Yevgen Chebotar and Yifan Zhou and Yifeng Zhu and Yilin Wu and Ying Xu and Yixuan Wang and Yonatan Bisk and Yongqiang Dou and Yoonyoung Cho and Youngwoon Lee and Yuchen Cui and Yue Cao and Yueh-Hua Wu and Yujin Tang and Yuke Zhu and Yunchu Zhang and Yunfan Jiang and Yunshuang Li and Yunzhu Li and Yusuke Iwasawa and Yutaka Matsuo and Zehan Ma and Zhuo Xu and Zichen Jeff Cui and Zichen Zhang and Zipeng Fu and Zipeng Lin},
  title     = {Open {X}-{E}mbodiment: Robotic Learning Datasets and {RT-X} Models},
  booktitle = {IEEE International Conference on Robotics and Automation (ICRA)},
  year      = {2024},
  url = {https://arxiv.org/abs/2310.08864v9}
}
@article{bousmalis2023robocat,
  author  = {Konstantinos Bousmalis and Giulia Vezzani and Dushyant Rao and Coline Devin and Alex X. Lee and Maria Bauza and Todor Davchev and Yuxiang Zhou and Agrim Gupta and Akhil Raju and Antoine Laurens and Claudio Fantacci and Valentin Dalibard and Martina Zambelli and Murilo Martins and Rugile Pevceviciute and Michiel Blokzijl and Misha Denil and Nathan Batchelor and Thomas Lampe and Emilio Parisotto and Konrad Żołna and Scott Reed and Sergio Gómez Colmenarejo and Jon Scholz and Abbas Abdolmaleki and Oliver Groth and Jean-Baptiste Regli and Oleg Sushkov and Tom Rothörl and José Enrique Chen and Yusuf Aytar and Dave Barker and Joy Ortiz and Martin Riedmiller and Jost Tobias Springenberg and Raia Hadsell and Francesco Nori and Nicolas Heess},
  title   = {{RoboCat}: A Self-Improving Generalist Agent for Robotic Manipulation},
  journal = {Transactions on Machine Learning Research},
  year    = {2023},
  url = {https://arxiv.org/abs/2306.11706v2}
}
@inproceedings{walke2023bridgedata,
  author    = {Homer Rich Walke and Kevin Black and Tony Z. Zhao and Quan Vuong and Chongyi Zheng and Philippe Hansen-Estruch and Andre Wang He and Vivek Myers and Moo Jin Kim and Max Du and Abraham Lee and Kuan Fang and Chelsea Finn and Sergey Levine},
  title     = {{BridgeData V2}: A Dataset for Robot Learning at Scale},
  booktitle = {Conference on Robot Learning (CoRL)},
  year      = {2023},
  pages = {1723--1736},
  url = {https://proceedings.mlr.press/v229/walke23a.html}
}
@inproceedings{fang2023rh20t,
  author    = {Hao-Shu Fang and Hongjie Fang and Zhenyu Tang and Jirong Liu and Chenxi Wang and Junbo Wang and Haoyi Zhu and Cewu Lu},
  title     = {{RH20T}: A Comprehensive Robotic Dataset for Learning Diverse Skills in One-Shot},
  booktitle = {IEEE International Conference on Robotics and Automation (ICRA)},
  year      = {2024},
  url = {https://arxiv.org/abs/2307.00595v2},
  doi = {10.1109/icra57147.2024.10611615}
}
@inproceedings{ghosh2024octo,
  author    = {{Octo Model Team} and Dibya Ghosh and Homer Walke and Karl Pertsch and Kevin Black and Oier Mees and Sudeep Dasari and Joey Hejna and Tobias Kreiman and Charles Xu and Jianlan Luo and You Liang Tan and Lawrence Yunliang Chen and Pannag Sanketi and Quan Vuong and Ted Xiao and Dorsa Sadigh and Chelsea Finn and Sergey Levine},
  title     = {Octo: An Open-Source Generalist Robot Policy},
  booktitle = {Robotics: Science and Systems (RSS)},
  year      = {2024},
  url = {https://arxiv.org/abs/2405.12213v2}
}
@inproceedings{khazatsky2024droid,
  author    = {Alexander Khazatsky and Karl Pertsch and Suraj Nair and Ashwin Balakrishna and Sudeep Dasari and Siddharth Karamcheti and Soroush Nasiriany and Mohan Kumar Srirama and Lawrence Yunliang Chen and Kirsty Ellis and Peter David Fagan and Joey Hejna and Masha Itkina and Marion Lepert and Yecheng Jason Ma and Patrick Tree Miller and Jimmy Wu and Suneel Belkhale and Shivin Dass and Huy Ha and Arhan Jain and Abraham Lee and Youngwoon Lee and Marius Memmel and Sungjae Park and Ilija Radosavovic and Kaiyuan Wang and Albert Zhan and Kevin Black and Cheng Chi and Kyle Beltran Hatch and Shan Lin and Jingpei Lu and Jean Mercat and Abdul Rehman and Pannag R Sanketi and Archit Sharma and Cody Simpson and Quan Vuong and Homer Rich Walke and Blake Wulfe and Ted Xiao and Jonathan Heewon Yang and Arefeh Yavary and Tony Z. Zhao and Christopher Agia and Rohan Baijal and Mateo Guaman Castro and Daphne Chen and Qiuyu Chen and Trinity Chung and Jaimyn Drake and Ethan Paul Foster and Jensen Gao and Vitor Guizilini and David Antonio Herrera and Minho Heo and Kyle Hsu and Jiaheng Hu and Muhammad Zubair Irshad and Donovon Jackson and Charlotte Le and Yunshuang Li and Kevin Lin and Roy Lin and Zehan Ma and Abhiram Maddukuri and Suvir Mirchandani and Daniel Morton and Tony Nguyen and Abigail O'Neill and Rosario Scalise and Derick Seale and Victor Son and Stephen Tian and Emi Tran and Andrew E. Wang and Yilin Wu and Annie Xie and Jingyun Yang and Patrick Yin and Yunchu Zhang and Osbert Bastani and Glen Berseth and Jeannette Bohg and Ken Goldberg and Abhinav Gupta and Abhishek Gupta and Dinesh Jayaraman and Joseph J Lim and Jitendra Malik and Roberto Martín-Martín and Subramanian Ramamoorthy and Dorsa Sadigh and Shuran Song and Jiajun Wu and Michael C. Yip and Yuke Zhu and Thomas Kollar and Sergey Levine and Chelsea Finn},
  title     = {{DROID}: A Large-Scale In-the-Wild Robot Manipulation Dataset},
  booktitle = {Robotics: Science and Systems (RSS)},
  year      = {2024},
  url = {https://arxiv.org/abs/2403.12945v2}
}
@inproceedings{chen2024mirage,
  author    = {Lawrence Yunliang Chen and Kush Hari and Karthik Dharmarajan and Chenfeng Xu and Quan Vuong and Ken Goldberg},
  title     = {Mirage: Cross-Embodiment Zero-Shot Policy Transfer with Cross-Painting},
  booktitle = {Robotics: Science and Systems (RSS)},
  year      = {2024},
  doi = {10.15607/rss.2024.xx.069}
}
@inproceedings{yang2024pushing,
  author    = {Jonathan Yang and Catherine Glossop and Arjun Bhorkar and Dhruv Shah and Quan Vuong and Chelsea Finn and Dorsa Sadigh and Sergey Levine},
  title     = {Pushing the Limits of Cross-Embodiment Learning for Manipulation and Navigation},
  booktitle = {Robotics: Science and Systems (RSS)},
  year      = {2024},
  url = {https://arxiv.org/abs/2402.19432v1}
}
@inproceedings{doshi2024scaling,
  author    = {Ria Doshi and Homer Rich Walke and Oier Mees and Sudeep Dasari and Sergey Levine},
  title     = {Scaling Cross-Embodied Learning: One Policy for Manipulation, Navigation, Locomotion and Aviation},
  booktitle = {Conference on Robot Learning (CoRL)},
  year      = {2025},
  pages = {496--512},
  url = {https://proceedings.mlr.press/v270/doshi25a.html}
}
@inproceedings{chen2024rovi,
  author    = {Lawrence Yunliang Chen and Chenfeng Xu and Karthik Dharmarajan and Richard Cheng and Kurt Keutzer and Masayoshi Tomizuka and Quan Vuong and Ken Goldberg},
  title     = {{RoVi-Aug}: Robot and Viewpoint Augmentation for Cross-Embodiment Robot Learning},
  booktitle = {Conference on Robot Learning (CoRL)},
  year      = {2025},
  pages = {209--233},
  url = {https://proceedings.mlr.press/v270/chen25a.html}
}
@inproceedings{hejna2024remix,
  author    = {Joey Hejna and Chethan Anand Bhateja and Yichen Jiang and Karl Pertsch and Dorsa Sadigh},
  title     = {{Re-Mix}: Optimizing Data Mixtures for Large Scale Imitation Learning},
  booktitle = {Conference on Robot Learning (CoRL)},
  year      = {2025},
  pages = {145--164},
  url = {https://proceedings.mlr.press/v270/hejna25a.html}
}
@inproceedings{wang2024scaling,
  author    = {Lirui Wang and Xinlei Chen and Jialiang Zhao and Kaiming He},
  title     = {Scaling Proprioceptive-Visual Learning with Heterogeneous Pre-Trained Transformers},
  booktitle = {Advances in Neural Information Processing Systems (NeurIPS)},
  year      = {2024},
  url = {https://arxiv.org/abs/2409.20537v1}
}
@inproceedings{ye2024latent,
  author    = {Seonghyeon Ye and Joel Jang and Byeongguk Jeon and Sejune Joo and Jianwei Yang and Baolin Peng and Ajay Mandlekar and Reuben Tan and Yu-Wei Chao and Bill Yuchen Lin and Lars Liden and Kimin Lee and Jianfeng Gao and Luke Zettlemoyer and Dieter Fox and Minjoon Seo},
  title     = {Latent Action Pretraining from Videos},
  booktitle = {International Conference on Learning Representations (ICLR)},
  year      = {2025},
  url = {https://arxiv.org/abs/2410.11758v2}
}
@inproceedings{lin2025data,
  author    = {Fanqi Lin and Yingdong Hu and Pingyue Sheng and Chuan Wen and Jiacheng You and Yang Gao},
  title     = {Data Scaling Laws in Imitation Learning for Robotic Manipulation},
  booktitle = {International Conference on Learning Representations (ICLR)},
  year      = {2025},
  url = {https://arxiv.org/abs/2410.18647v4}
}
@inproceedings{zheng2025universal,
  author    = {Jinliang Zheng and Jianxiong Li and Dongxiu Liu and Yinan Zheng and Zhihao Wang and Zhonghong Ou and Yu Liu and Jingjing Liu and Ya-Qin Zhang and Xianyuan Zhan},
  title     = {Universal Actions for Enhanced Embodied Foundation Models},
  booktitle = {IEEE/CVF Conference on Computer Vision and Pattern Recognition (CVPR)},
  year      = {2025},
  url = {https://arxiv.org/abs/2501.10105v2}
}
@inproceedings{bu2025agibot,
  author    = {{AgiBot World Contributors} and Qingwen Bu and Jisong Cai and Li Chen and Xiuqi Cui and Yan Ding and Siyuan Feng and Shenyuan Gao and Xindong He and Xuan Hu and Xu Huang and Shu Jiang and Yuxin Jiang and Cheng Jing and Hongyang Li and Jialu Li and Chiming Liu and Yi Liu and Yuxiang Lu and Jianlan Luo and Ping Luo and Yao Mu and Yuehan Niu and Yixuan Pan and Jiangmiao Pang and Yu Qiao and Guanghui Ren and Cheng Ruan and Jiaqi Shan and Yongjian Shen and Chengshi Shi and Mingkang Shi and Modi Shi and Chonghao Sima and Jianheng Song and Huijie Wang and Wenhao Wang and Dafeng Wei and Chengen Xie and Guo Xu and Junchi Yan and Cunbiao Yang and Lei Yang and Shukai Yang and Maoqing Yao and Jia Zeng and Chi Zhang and Qinglin Zhang and Bin Zhao and Chengyue Zhao and Jiaqi Zhao and Jianchao Zhu},
  title     = {{AgiBot World Colosseo}: A Large-Scale Manipulation Platform for Scalable and Intelligent Embodied Systems},
  booktitle = {IEEE/RSJ International Conference on Intelligent Robots and Systems (IROS)},
  year      = {2025},
  url = {https://arxiv.org/abs/2503.06669v5}
}
@inproceedings{wu2024robomind,
  author    = {Kun Wu and Chengkai Hou and Jiaming Liu and Zhengping Che and Xiaozhu Ju and Zhuqin Yang and Meng Li and Yinuo Zhao and Zhiyuan Xu and Guang Yang and Shichao Fan and Xinhua Wang and Fei Liao and Zhen Zhao and Guangyu Li and Zhao Jin and Lecheng Wang and Jilei Mao and Ning Liu and Pei Ren and Qiang Zhang and Yaoxu Lyu and Mengzhen Liu and He Jingyang and Yulin Luo and Zeyu Gao and Chenxuan Li and Chenyang Gu and Yankai Fu and Di Wu and Xingyu Wang and Sixiang Chen and Zhenyu Wang and Pengju An and Siyuan Qian and Shanghang Zhang and Jian Tang},
  title     = {{RoboMIND}: Benchmark on Multi-Embodiment Intelligence Normative Data for Robot Manipulation},
  booktitle = {Robotics: Science and Systems (RSS)},
  year      = {2025},
  url = {https://arxiv.org/abs/2412.13877v3},
  doi = {10.15607/rss.2025.xxi.152}
}
@inproceedings{bu2025univla,
  author    = {Qingwen Bu and Yanting Yang and Jisong Cai and Shenyuan Gao and Guanghui Ren and Maoqing Yao and Ping Luo and Hongyang Li},
  title     = {Learning to Act Anywhere with Task-Centric Latent Actions},
  booktitle = {Robotics: Science and Systems (RSS)},
  year      = {2025},
  url = {https://arxiv.org/abs/2505.06111v3}
}
@inproceedings{ai2025towards,
  author    = {Bo Ai and Liu Dai and Nico Bohlinger and Dichen Li and Tongzhou Mu and Zhanxin Wu and K. Fay and Henrik I. Christensen and Jan Peters and Hao Su},
  title     = {Towards Embodiment Scaling Laws in Robot Locomotion},
  booktitle = {Conference on Robot Learning (CoRL)},
  year      = {2025},
  url = {https://arxiv.org/abs/2505.05753v2}
}
@inproceedings{saxena2025what,
  author    = {Vaibhav Saxena and Matthew Bronars and Nadun Ranawaka Arachchige and Kuancheng Wang and Woo Chul Shin and Soroush Nasiriany and Ajay Mandlekar and Danfei Xu},
  title     = {What Matters in Learning from Large-Scale Datasets for Robot Manipulation},
  booktitle = {International Conference on Learning Representations (ICLR)},
  year      = {2025},
  url = {https://arxiv.org/abs/2506.13536v1}
}
@inproceedings{xing2025shortcut,
  author    = {Youguang Xing and Xu Luo and Junlin Xie and Lianli Gao and Heng Tao Shen and Jingkuan Song},
  title     = {Shortcut Learning in Generalist Robot Policies: The Role of Dataset Diversity and Fragmentation},
  booktitle = {Conference on Robot Learning (CoRL)},
  year      = {2025},
  url = {https://arxiv.org/abs/2508.06426v1}
}
@article{yang2026data,
  author  = {Jonathan Yang and Chelsea Finn and Dorsa Sadigh},
  title   = {Data Analogies Enable Efficient Cross-Embodiment Transfer},
  journal = {arXiv preprint arXiv:2603.06450},
  year    = {2026},
  url = {https://arxiv.org/abs/2603.06450}
}
% ============ G. Foundation models & vision-language-action models ============
@inproceedings{ahn2022saycan,
  author    = {Brian Ichter and Anthony Brohan and Yevgen Chebotar and Chelsea Finn and Karol Hausman and Alexander Herzog and Daniel Ho and Julian Ibarz and Alex Irpan and Eric Jang and Ryan Julian and Dmitry Kalashnikov and Sergey Levine and Yao Lu and Carolina Parada and Kanishka Rao and Pierre Sermanet and Alexander T Toshev and Vincent Vanhoucke and Fei Xia and Ted Xiao and Peng Xu and Mengyuan Yan and Noah Brown and Michael Ahn and Omar Cortes and Nicolas Sievers and Clayton Tan and Sichun Xu and Diego Reyes and Jarek Rettinghouse and Jornell Quiambao and Peter Pastor and Linda Luu and Kuang-Huei Lee and Yuheng Kuang and Sally Jesmonth and Nikhil J. Joshi and Kyle Jeffrey and Rosario Jauregui Ruano and Jasmine Hsu and Keerthana Gopalakrishnan and Byron David and Andy Zeng and Chuyuan Kelly Fu},
  title     = {Do As {I} Can, Not As {I} Say: Grounding Language in Robotic Affordances},
  booktitle = {Conference on Robot Learning (CoRL)},
  year      = {2023},
  pages = {287--318},
  url = {https://proceedings.mlr.press/v205/ichter23a.html}
}
@inproceedings{huang2022inner,
  author    = {Wenlong Huang and Fei Xia and Ted Xiao and Harris Chan and Jacky Liang and Pete Florence and Andy Zeng and Jonathan Tompson and Igor Mordatch and Yevgen Chebotar and Pierre Sermanet and Tomas Jackson and Noah Brown and Linda Luu and Sergey Levine and Karol Hausman and Brian Ichter},
  title     = {Inner Monologue: Embodied Reasoning through Planning with Language Models},
  booktitle = {Conference on Robot Learning (CoRL)},
  year      = {2023},
  pages = {1769--1782},
  url = {https://proceedings.mlr.press/v205/huang23c.html}
}
@inproceedings{liang2023code,
  author    = {Jacky Liang and Wenlong Huang and Fei Xia and Peng Xu and Karol Hausman and Brian Ichter and Pete Florence and Andy Zeng},
  title     = {Code as Policies: Language Model Programs for Embodied Control},
  booktitle = {IEEE International Conference on Robotics and Automation (ICRA)},
  year      = {2023},
  url = {https://arxiv.org/abs/2209.07753v4},
  doi = {10.1109/icra48891.2023.10160591}
}
@inproceedings{driess2023palme,
  author    = {Danny Driess and Fei Xia and Mehdi S. M. Sajjadi and Corey Lynch and Aakanksha Chowdhery and Brian Ichter and Ayzaan Wahid and Jonathan Tompson and Quan Vuong and Tianhe Yu and Wenlong Huang and Yevgen Chebotar and Pierre Sermanet and Daniel Duckworth and Sergey Levine and Vincent Vanhoucke and Karol Hausman and Marc Toussaint and Klaus Greff and Andy Zeng and Igor Mordatch and Pete Florence},
  title     = {{PaLM-E}: An Embodied Multimodal Language Model},
  booktitle = {International Conference on Machine Learning (ICML)},
  year      = {2023},
  pages = {8469--8488},
  url = {https://proceedings.mlr.press/v202/driess23a.html}
}
@inproceedings{huang2023voxposer,
  author    = {Wenlong Huang and Chen Wang and Ruohan Zhang and Yunzhu Li and Jiajun Wu and Li Fei-Fei},
  title     = {{VoxPoser}: Composable {3D} Value Maps for Robotic Manipulation with Language Models},
  booktitle = {Conference on Robot Learning (CoRL)},
  year      = {2023},
  pages = {540--562},
  url = {https://proceedings.mlr.press/v229/huang23b.html}
}
@inproceedings{brohan2022rt1,
  author    = {Anthony Brohan and Noah Brown and Justice Carbajal and Yevgen Chebotar and Joseph Dabis and Chelsea Finn and Keerthana Gopalakrishnan and Karol Hausman and Alexander Herzog and Jasmine Hsu and Julian Ibarz and Brian Ichter and Alex Irpan and Tomas Jackson and Sally Jesmonth and Nikhil Joshi and Ryan Julian and Dmitry Kalashnikov and Yuheng Kuang and Isabel Leal and Kuang-Huei Lee and Sergey Levine and Yao Lu and Utsav Malla and Deeksha Manjunath and Igor Mordatch and Ofir Nachum and Carolina Parada and Jodilyn Peralta and Emily Perez and Karl Pertsch and Jornell Quiambao and Kanishka Rao and Michael Ryoo and Grecia Salazar and Pannag Sanketi and Kevin Sayed and Jaspiar Singh and Sumedh Sontakke and Austin Stone and Clayton Tan and Huong Tran and Vincent Vanhoucke and Steve Vega and Quan Vuong and Fei Xia and Ted Xiao and Peng Xu and Sichun Xu and Tianhe Yu and Brianna Zitkovich},
  title     = {{RT-1}: Robotics Transformer for Real-World Control at Scale},
  booktitle = {Robotics: Science and Systems (RSS)},
  year      = {2023},
  url = {https://arxiv.org/abs/2212.06817v2},
  doi = {10.15607/rss.2023.xix.025}
}
@inproceedings{brohan2023rt2,
  author    = {Brianna Zitkovich and Tianhe Yu and Sichun Xu and Peng Xu and Ted Xiao and Fei Xia and Jialin Wu and Paul Wohlhart and Stefan Welker and Ayzaan Wahid and Quan Vuong and Vincent Vanhoucke and Huong Tran and Radu Soricut and Anikait Singh and Jaspiar Singh and Pierre Sermanet and Pannag R. Sanketi and Grecia Salazar and Michael S. Ryoo and Krista Reymann and Kanishka Rao and Karl Pertsch and Igor Mordatch and Henryk Michalewski and Yao Lu and Sergey Levine and Lisa Lee and Tsang-Wei Edward Lee and Isabel Leal and Yuheng Kuang and Dmitry Kalashnikov and Ryan Julian and Nikhil J. Joshi and Alex Irpan and Brian Ichter and Jasmine Hsu and Alexander Herzog and Karol Hausman and Keerthana Gopalakrishnan and Chuyuan Fu and Pete Florence and Chelsea Finn and Kumar Avinava Dubey and Danny Driess and Tianli Ding and Krzysztof Marcin Choromanski and Xi Chen and Yevgen Chebotar and Justice Carbajal and Noah Brown and Anthony Brohan and Montserrat Gonzalez Arenas and Kehang Han},
  title     = {{RT-2}: Vision-Language-Action Models Transfer Web Knowledge to Robotic Control},
  booktitle = {Conference on Robot Learning (CoRL)},
  year      = {2023},
  pages = {2165--2183},
  url = {https://proceedings.mlr.press/v229/zitkovich23a.html}
}
@inproceedings{kim2024openvla,
  author    = {Moo Jin Kim and Karl Pertsch and Siddharth Karamcheti and Ted Xiao and Ashwin Balakrishna and Suraj Nair and Rafael Rafailov and Ethan P Foster and Pannag R Sanketi and Quan Vuong and Thomas Kollar and Benjamin Burchfiel and Russ Tedrake and Dorsa Sadigh and Sergey Levine and Percy Liang and Chelsea Finn},
  title     = {{OpenVLA}: An Open-Source Vision-Language-Action Model},
  booktitle = {Conference on Robot Learning (CoRL)},
  year      = {2025},
  pages = {2679--2713},
  url = {https://proceedings.mlr.press/v270/kim25c.html}
}
@inproceedings{black2024pi0,
  author    = {Kevin Black and Noah Brown and Danny Driess and Adnan Esmail and Michael Equi and Chelsea Finn and Niccolo Fusai and Lachy Groom and Karol Hausman and Brian Ichter and Szymon Jakubczak and Tim Jones and Liyiming Ke and Sergey Levine and Adrian Li-Bell and Mohith Mothukuri and Suraj Nair and Karl Pertsch and Lucy Xiaoyang Shi and James Tanner and Quan Vuong and Anna Walling and Haohuan Wang and Ury Zhilinsky},
  title     = {$\pi_0$: A Vision-Language-Action Flow Model for General Robot Control},
  booktitle = {Robotics: Science and Systems (RSS)},
  year      = {2025},
  url = {https://arxiv.org/abs/2410.24164v4}
}
@inproceedings{pertsch2025fast,
  author    = {Karl Pertsch and Kyle Stachowicz and Brian Ichter and Danny Driess and Suraj Nair and Quan Vuong and Oier Mees and Chelsea Finn and Sergey Levine},
  title     = {{FAST}: Efficient Action Tokenization for Vision-Language-Action Models},
  booktitle = {Robotics: Science and Systems (RSS)},
  year      = {2025},
  doi       = {10.15607/rss.2025.xxi.012}
}
@inproceedings{black2025pi05,
  author    = {{Physical Intelligence} and Kevin Black and Noah Brown and James Darpinian and Karan Dhabalia and Danny Driess and Adnan Esmail and Michael Equi and Chelsea Finn and Niccolo Fusai and Manuel Y. Galliker and Dibya Ghosh and Lachy Groom and Karol Hausman and Brian Ichter and Szymon Jakubczak and Tim Jones and Liyiming Ke and Devin LeBlanc and Sergey Levine and Adrian Li-Bell and Mohith Mothukuri and Suraj Nair and Karl Pertsch and Allen Z. Ren and Lucy Xiaoyang Shi and Laura Smith and Jost Tobias Springenberg and Kyle Stachowicz and James Tanner and Quan Vuong and Homer Walke and Anna Walling and Haohuan Wang and Lili Yu and Ury Zhilinsky},
  title     = {$\pi_{0.5}$: A Vision-Language-Action Model with Open-World Generalization},
  booktitle = {Conference on Robot Learning (CoRL)},
  year      = {2025},
  url = {https://arxiv.org/abs/2504.16054v1}
}
@inproceedings{liu2024rdt,
  author    = {Songming Liu and Lingxuan Wu and Bangguo Li and Hengkai Tan and Huayu Chen and Zhengyi Wang and Ke Xu and Hang Su and Jun Zhu},
  title     = {{RDT-1B}: A Diffusion Foundation Model for Bimanual Manipulation},
  booktitle = {International Conference on Learning Representations (ICLR)},
  year      = {2025},
  url = {https://arxiv.org/abs/2410.07864v2}
}
@inproceedings{qu2025spatialvla,
  author    = {Delin Qu and Haoming Song and Qizhi Chen and Yuanqi Yao and Xinyi Ye and Yan Ding and Zhigang Wang and JiaYuan Gu and Bin Zhao and Dong Wang and Xuelong Li},
  title     = {{SpatialVLA}: Exploring Spatial Representations for Visual-Language-Action Models},
  booktitle = {Robotics: Science and Systems (RSS)},
  year      = {2025},
  url = {https://arxiv.org/abs/2501.15830v5}
}
@inproceedings{kim2025oft,
  author    = {Moo Jin Kim and Chelsea Finn and Percy Liang},
  title     = {Fine-Tuning Vision-Language-Action Models: Optimizing Speed and Success},
  booktitle = {Robotics: Science and Systems (RSS)},
  year      = {2025},
  doi = {10.15607/rss.2025.xxi.017}
}
@article{bjorck2025groot,
  author  = {{NVIDIA} and Bjorck, Johan and Castañeda, Fernando and Cherniadev, Nikita and Da, Xingye and Ding, Runyu and Fan, Linxi "Jim" and Fang, Yu and Fox, Dieter and Hu, Fengyuan and Huang, Spencer and Jang, Joel and Jiang, Zhenyu and Kautz, Jan and Kundalia, Kaushil and Lao, Lawrence and Li, Zhiqi and Lin, Zongyu and Lin, Kevin and Liu, Guilin and Llontop, Edith and Magne, Loic and Mandlekar, Ajay and Narayan, Avnish and Nasiriany, Soroush and Reed, Scott and Tan, You Liang and Wang, Guanzhi and Wang, Zu and Wang, Jing and Wang, Qi and Xiang, Jiannan and Xie, Yuqi and Xu, Yinzhen and Xu, Zhenjia and Ye, Seonghyeon and Yu, Zhiding and Zhang, Ao and Zhang, Hao and Zhao, Yizhou and Zheng, Ruijie and Zhu, Yuke},
  title   = {{GR00T N1}: An Open Foundation Model for Generalist Humanoid Robots},
  journal = {arXiv preprint arXiv:2503.14734},
  year    = {2025},
  url = {https://arxiv.org/abs/2503.14734}
}
@article{gemini2025robotics,
  author  = {{Gemini Robotics Team} and Abeyruwan, Saminda and Ainslie, Joshua and Alayrac, Jean-Baptiste and Arenas, Montserrat Gonzalez and Armstrong, Travis and Balakrishna, Ashwin and Baruch, Robert and Bauza, Maria and Blokzijl, Michiel and Bohez, Steven and Bousmalis, Konstantinos and Brohan, Anthony and Buschmann, Thomas and Byravan, Arunkumar and Cabi, Serkan and Caluwaerts, Ken and Casarini, Federico and Chang, Oscar and Chen, Jose Enrique and Chen, Xi and Chiang, Hao-Tien Lewis and Choromanski, Krzysztof and D'Ambrosio, David and Dasari, Sudeep and Davchev, Todor and Devin, Coline and Di Palo, Norman and Ding, Tianli and Dostmohamed, Adil and Driess, Danny and Du, Yilun and Dwibedi, Debidatta and Elabd, Michael and Fantacci, Claudio and Fong, Cody and Frey, Erik and Fu, Chuyuan and Giustina, Marissa and Gopalakrishnan, Keerthana and Graesser, Laura and Hasenclever, Leonard and Heess, Nicolas and Hernaez, Brandon and Herzog, Alexander and Hofer, R. Alex and Humplik, Jan and Iscen, Atil and Jacob, Mithun George and Jain, Deepali and Julian, Ryan and Kalashnikov, Dmitry and Karagozler, M. Emre and Karp, Stefani and Kew, Chase and Kirkland, Jerad and Kirmani, Sean and Kuang, Yuheng and Lampe, Thomas and Laurens, Antoine and Leal, Isabel and Lee, Alex X. and Lee, Tsang-Wei Edward and Liang, Jacky and Lin, Yixin and Maddineni, Sharath and Majumdar, Anirudha and Michaely, Assaf Hurwitz and Moreno, Robert and Neunert, Michael and Nori, Francesco and Parada, Carolina and Parisotto, Emilio and Pastor, Peter and Pooley, Acorn and Rao, Kanishka and Reymann, Krista and Sadigh, Dorsa and Saliceti, Stefano and Sanketi, Pannag and Sermanet, Pierre and Shah, Dhruv and Sharma, Mohit and Shea, Kathryn and Shu, Charles and Sindhwani, Vikas and Singh, Sumeet and Soricut, Radu and Springenberg, Jost Tobias and Sterneck, Rachel and Surdulescu, Razvan and Tan, Jie and Tompson, Jonathan and Vanhoucke, Vincent and Varley, Jake and Vesom, Grace and Vezzani, Giulia and Vinyals, Oriol and Wahid, Ayzaan and Welker, Stefan and Wohlhart, Paul and Xia, Fei and Xiao, Ted and Xie, Annie and Xie, Jinyu and Xu, Peng and Xu, Sichun and Xu, Ying and Xu, Zhuo and Yang, Yuxiang and Yao, Rui and Yaroshenko, Sergey and Yu, Wenhao and Yuan, Wentao and Zhang, Jingwei and Zhang, Tingnan and Zhou, Allan and Zhou, Yuxiang},
  title   = {Gemini Robotics: Bringing {AI} into the Physical World},
  journal = {arXiv preprint arXiv:2503.20020},
  year    = {2025},
  url = {https://arxiv.org/abs/2503.20020}
}
@article{gemini2025robotics15,
  author  = {{Gemini Robotics Team} and Abdolmaleki, Abbas and Abeyruwan, Saminda and Ainslie, Joshua and Alayrac, Jean-Baptiste and Arenas, Montserrat Gonzalez and Balakrishna, Ashwin and Batchelor, Nathan and Bewley, Alex and Bingham, Jeff and Bloesch, Michael and Bousmalis, Konstantinos and Brakel, Philemon and Brohan, Anthony and Buschmann, Thomas and Byravan, Arunkumar and Cabi, Serkan and Caluwaerts, Ken and Casarini, Federico and Chan, Christine and Chang, Oscar and Chappellet-Volpini, London and Chen, Jose Enrique and Chen, Xi and Chiang, Hao-Tien Lewis and Choromanski, Krzysztof and Collister, Adrian and D'Ambrosio, David B. and Dasari, Sudeep and Davchev, Todor and Dave, Meet Kirankumar and Devin, Coline and Di Palo, Norman and Ding, Tianli and Doersch, Carl and Dostmohamed, Adil and Du, Yilun and Dwibedi, Debidatta and Egambaram, Sathish Thoppay and Elabd, Michael and Erez, Tom and Fang, Xiaolin and Fantacci, Claudio and Fong, Cody and Frey, Erik and Fu, Chuyuan and Gao, Ruiqi and Giustina, Marissa and Gopalakrishnan, Keerthana and Graesser, Laura and Groth, Oliver and Gupta, Agrim and Hafner, Roland and Hansen, Steven and Hasenclever, Leonard and Haves, Sam and Heess, Nicolas and Hernaez, Brandon and Hofer, Alex and Hsu, Jasmine and Huang, Lu and Huang, Sandy H. and Iscen, Atil and Jacob, Mithun George and Jain, Deepali and Jesmonth, Sally and Jindal, Abhishek and Julian, Ryan and Kalashnikov, Dmitry and Karagozler, M. Emre and Karp, Stefani and Kecman, Matija and Kew, J. Chase and Kim, Donnie and Kim, Frank and Kim, Junkyung and Kipf, Thomas and Kirmani, Sean and Konyushkova, Ksenia and Ku, Li Yang and Kuang, Yuheng and Lampe, Thomas and Laurens, Antoine and Le, Tuan Anh and Leal, Isabel and Lee, Alex X. and Lee, Tsang-Wei Edward and Lever, Guy and Liang, Jacky and Lin, Li-Heng and Liu, Fangchen and Long, Shangbang and Lu, Caden and Maddineni, Sharath and Majumdar, Anirudha and Maninis, Kevis-Kokitsi and Marmon, Andrew and Martinez, Sergio and Michaely, Assaf Hurwitz and Milonopoulos, Niko and Moore, Joss and Moreno, Robert and Neunert, Michael and Nori, Francesco and Ortiz, Joy and Oslund, Kenneth and Parada, Carolina and Parisotto, Emilio and Paryag, Amaris and Pooley, Acorn and Power, Thomas and Quaglino, Alessio and Qureshi, Haroon and Raju, Rajkumar Vasudeva and Ran, Helen and Rao, Dushyant and Rao, Kanishka and Reid, Isaac and Rendleman, David and Reymann, Krista and Rivas, Miguel and Romano, Francesco and Rubanova, Yulia and Sampedro, Peter Pastor and Sanketi, Pannag R and Shah, Dhruv and Sharma, Mohit and Shea, Kathryn and Shridhar, Mohit and Shu, Charles and Sindhwani, Vikas and Singh, Sumeet and Soricut, Radu and Sterneck, Rachel and Storz, Ian and Surdulescu, Razvan and Tan, Jie and Tompson, Jonathan and Tunyasuvunakool, Saran and Varley, Jake and Vesom, Grace and Vezzani, Giulia and Villalonga, Maria Bauza and Vinyals, Oriol and Wagner, René and Wahid, Ayzaan and Welker, Stefan and Wohlhart, Paul and Wu, Chengda and Wulfmeier, Markus and Xia, Fei and Xiao, Ted and Xie, Annie and Xie, Jinyu and Xu, Peng and Xu, Sichun and Xu, Ying and Xu, Zhuo and Yan, Jimmy and Yang, Sherry and Yang, Skye and Yang, Yuxiang and Yu, Hiu Hong and Yu, Wenhao and Yuan, Wentao and Yuan, Yuan and Zhang, Jingwei and Zhang, Tingnan and Zhang, Zhiyuan and Zhou, Allan and Zhou, Guangyao and Zhou, Yuxiang},
  title   = {Gemini Robotics 1.5: Pushing the Frontier of Generalist Robots with Advanced Embodied Reasoning, Thinking, and Motion Transfer},
  journal = {arXiv preprint arXiv:2510.03342},
  year    = {2025},
  url = {https://arxiv.org/abs/2510.03342}
}
@misc{figure2025helix,
  author       = {{Figure AI}},
  title        = {Helix: A Vision-Language-Action Model for Generalist Humanoid Control},
  howpublished = {Technical report, \url{https://www.figure.ai/news/helix}, retrieved 20 July 2026},
  year         = {2025},
  url = {https://www.figure.ai/news/helix}
}
@article{ai2026pi07,
  author  = {{Physical Intelligence} and Ai, Bo and Amin, Ali and Aniceto, Raichelle and Balakrishna, Ashwin and Balke, Greg and Black, Kevin and Bokinsky, George and Cao, Shihao and Charbonnier, Thomas and Choudhary, Vedant and Collins, Foster and Conley, Ken and Connors, Grace and Darpinian, James and Dhabalia, Karan and Dhaka, Maitrayee and DiCarlo, Jared and Driess, Danny and Equi, Michael and Esmail, Adnan and Fang, Yunhao and Finn, Chelsea and Glossop, Catherine and Godden, Thomas and Goryachev, Ivan and Groom, Lachlan and Habeeb, Haroun and Hancock, Hunter and Hausman, Karol and Hussein, Gashon and Hwang, Victor and Ichter, Brian and Jacobsen, Connor and Jakubczak, Szymon and Jen, Rowan and Jones, Tim and Kammerer, Gregg and Katz, Ben and Ke, Liyiming and Khadikov, Mairbek and Kuchi, Chandra and Lamb, Marinda and LeBlanc, Devin and LeCount, Brendon and Levine, Sergey and Li, Xinyu and Li-Bell, Adrian and Lialin, Vladislav and Liang, Zhonglin and Lim, Wallace and Lu, Yao and Luo, Enyu and Mano, Vishnu and Marwaha, Nandan and Mongush, Aikys and Murphy, Liam and Nair, Suraj and Patterson, Tyler and Pertsch, Karl and Ren, Allen Z. and Schelske, Gavin and Sharma, Charvi and Shi, Baifeng and Shi, Lucy Xiaoyang and Smith, Laura and Springenberg, Jost Tobias and Stachowicz, Kyle and Stoeckle, Will and Tang, Jiaming and Tanner, Jimmy and Tekeste, Shalom and Torne, Marcel and Vedder, Kyle and Vuong, Quan and Walling, Anna and Wang, Haohuan and Wang, Jason and Wang, XuDong and Whalen, Chris and Whitmore, Samuel and Williams, Blake and Xu, Charles and Yoo, Sukwon and Yu, Lili and Zhang, Wuming and Zhang, Zhuoyang and Zhilinsky, Ury},
  title   = {$\pi_{0.7}$: A Steerable Generalist Robotic Foundation Model with Emergent Capabilities},
  journal = {arXiv preprint arXiv:2604.15483},
  year    = {2026},
  url = {https://arxiv.org/abs/2604.15483}
}
@inproceedings{driess2025knowledge,
  author    = {Danny Driess and Jost Tobias Springenberg and Brian Ichter and Lili Yu and Adrian Li-Bell and Karl Pertsch and Allen Z. Ren and Homer Walke and Quan Vuong and Lucy Xiaoyang Shi and Sergey Levine},
  title     = {Knowledge Insulating Vision-Language-Action Models: Train Fast, Run Fast, Generalize Better},
  booktitle = {Advances in Neural Information Processing Systems (NeurIPS)},
  year      = {2025},
  doi = {10.52202/085713-3439}
}
@inproceedings{zhou2025chatvla,
  author    = {Zhongyi Zhou and Yichen Zhu and Minjie Zhu and Junjie Wen and Ning Liu and Zhiyuan Xu and Weibin Meng and Yaxin Peng and Chaomin Shen and Feifei Feng and Yi Xu},
  title     = {{ChatVLA}: Unified Multimodal Understanding and Robot Control with Vision-Language-Action Model},
  booktitle = {Conference on Empirical Methods in Natural Language Processing (EMNLP)},
  pages     = {5377--5395},
  year      = {2025},
  doi       = {10.18653/v1/2025.emnlp-main.273}
}
@article{tan2025ript,
  author  = {Shuhan Tan and Kairan Dou and Yue Zhao and Philipp Kr{\"a}henb{\"u}hl},
  title   = {Interactive Post-Training for Vision-Language-Action Models},
  journal = {arXiv preprint arXiv:2505.17016},
  year    = {2025},
  url = {https://arxiv.org/abs/2505.17016}
}
@article{amin2025pistar,
  author  = {{Physical Intelligence} and Amin, Ali and Aniceto, Raichelle and Balakrishna, Ashwin and Black, Kevin and Conley, Ken and Connors, Grace and Darpinian, James and Dhabalia, Karan and DiCarlo, Jared and Driess, Danny and Equi, Michael and Esmail, Adnan and Fang, Yunhao and Finn, Chelsea and Glossop, Catherine and Godden, Thomas and Goryachev, Ivan and Groom, Lachy and Hancock, Hunter and Hausman, Karol and Hussein, Gashon and Ichter, Brian and Jakubczak, Szymon and Jen, Rowan and Jones, Tim and Katz, Ben and Ke, Liyiming and Kuchi, Chandra and Lamb, Marinda and LeBlanc, Devin and Levine, Sergey and Li-Bell, Adrian and Lu, Yao and Mano, Vishnu and Mothukuri, Mohith and Nair, Suraj and Pertsch, Karl and Ren, Allen Z. and Sharma, Charvi and Shi, Lucy Xiaoyang and Smith, Laura and Springenberg, Jost Tobias and Stachowicz, Kyle and Stoeckle, Will and Swerdlow, Alex and Tanner, James and Torne, Marcel and Vuong, Quan and Walling, Anna and Wang, Haohuan and Williams, Blake and Yoo, Sukwon and Yu, Lili and Zhilinsky, Ury and Zhou, Zhiyuan},
  title   = {$\pi^{*}_{0.6}$: A {VLA} That Learns from Experience},
  journal = {arXiv preprint arXiv:2511.14759},
  year    = {2025},
  url = {https://arxiv.org/abs/2511.14759}
}
@inproceedings{yang2023unisim,
  author    = {Sherry Yang and Yilun Du and Seyed Kamyar Seyed Ghasemipour and Jonathan Tompson and Leslie Kaelbling and Dale Schuurmans and Pieter Abbeel},
  title     = {Learning Interactive Real-World Simulators},
  booktitle = {International Conference on Learning Representations (ICLR)},
  year      = {2024},
  url = {https://arxiv.org/abs/2310.06114v3}
}
@article{agarwal2025cosmos,
  author  = {{NVIDIA} and Agarwal, Niket and Ali, Arslan and Bala, Maciej and Balaji, Yogesh and Barker, Erik and Cai, Tiffany and Chattopadhyay, Prithvijit and Chen, Yongxin and Cui, Yin and Ding, Yifan and Dworakowski, Daniel and Fan, Jiaojiao and Fenzi, Michele and Ferroni, Francesco and Fidler, Sanja and Fox, Dieter and Ge, Songwei and Ge, Yunhao and Gu, Jinwei and Gururani, Siddharth and He, Ethan and Huang, Jiahui and Huffman, Jacob and Jannaty, Pooya and Jin, Jingyi and Kim, Seung Wook and Klár, Gergely and Lam, Grace and Lan, Shiyi and Leal-Taixe, Laura and Li, Anqi and Li, Zhaoshuo and Lin, Chen-Hsuan and Lin, Tsung-Yi and Ling, Huan and Liu, Ming-Yu and Liu, Xian and Luo, Alice and Ma, Qianli and Mao, Hanzi and Mo, Kaichun and Mousavian, Arsalan and Nah, Seungjun and Niverty, Sriharsha and Page, David and Paschalidou, Despoina and Patel, Zeeshan and Pavao, Lindsey and Ramezanali, Morteza and Reda, Fitsum and Ren, Xiaowei and Sabavat, Vasanth Rao Naik and Schmerling, Ed and Shi, Stella and Stefaniak, Bartosz and Tang, Shitao and Tchapmi, Lyne and Tredak, Przemek and Tseng, Wei-Cheng and Varghese, Jibin and Wang, Hao and Wang, Haoxiang and Wang, Heng and Wang, Ting-Chun and Wei, Fangyin and Wei, Xinyue and Wu, Jay Zhangjie and Xu, Jiashu and Yang, Wei and Yen-Chen, Lin and Zeng, Xiaohui and Zeng, Yu and Zhang, Jing and Zhang, Qinsheng and Zhang, Yuxuan and Zhao, Qingqing and Zolkowski, Artur},
  title   = {Cosmos World Foundation Model Platform for Physical {AI}},
  journal = {arXiv preprint arXiv:2501.03575},
  year    = {2025},
  url = {https://arxiv.org/abs/2501.03575}
}
@article{assran2025vjepa,
  author  = {Assran, Mido and Bardes, Adrien and Fan, David and Garrido, Quentin and Howes, Russell and Mojtaba and Komeili and Muckley, Matthew and Rizvi, Ammar and Roberts, Claire and Sinha, Koustuv and Zholus, Artem and Arnaud, Sergio and Gejji, Abha and Martin, Ada and Hogan, Francois Robert and Dugas, Daniel and Bojanowski, Piotr and Khalidov, Vasil and Labatut, Patrick and Massa, Francisco and Szafraniec, Marc and Krishnakumar, Kapil and Li, Yong and Ma, Xiaodong and Chandar, Sarath and Meier, Franziska and LeCun, Yann and Rabbat, Michael and Ballas, Nicolas},
  title   = {{V-JEPA 2}: Self-Supervised Video Models Enable Understanding, Prediction and Planning},
  journal = {arXiv preprint arXiv:2506.09985},
  year    = {2025},
  url = {https://arxiv.org/abs/2506.09985}
}
@inproceedings{dasari2019robonet,
  author    = {Sudeep Dasari and Frederik Ebert and Stephen Tian and Suraj Nair and Bernadette Bucher and Karl Schmeckpeper and Siddharth Singh and Sergey Levine and Chelsea Finn},
  title     = {{RoboNet}: Large-Scale Multi-Robot Learning},
  booktitle = {Conference on Robot Learning (CoRL)},
  year      = {2019},
  url = {https://arxiv.org/abs/1910.11215v2}
}
@inproceedings{huang2022language,
  author    = {Wenlong Huang and Pieter Abbeel and Deepak Pathak and Igor Mordatch},
  title     = {Language Models as Zero-Shot Planners: Extracting Actionable Knowledge for Embodied Agents},
  booktitle = {International Conference on Machine Learning (ICML)},
  year      = {2022},
  url = {https://arxiv.org/abs/2201.07207v2}
}

% ============ H. Benchmarks, evaluation methodology, deployment challenges ============
@article{james2020rlbench,
  author  = {Stephen James and Zicong Ma and David Rovick Arrojo and Andrew J. Davison},
  title   = {{RLBench}: The Robot Learning Benchmark \& Learning Environment},
  journal = {IEEE Robotics and Automation Letters},
  volume  = {5},
  number  = {2},
  pages   = {3019--3026},
  year    = {2020},
  doi = {10.1109/lra.2020.2974707}
}
@inproceedings{savva2019habitat,
  author    = {Manolis Savva and Abhishek Kadian and Oleksandr Maksymets and Yili Zhao and Erik Wijmans and Bhavana Jain and Julian Straub and Jia Liu and Vladlen Koltun and Jitendra Malik and Devi Parikh and Dhruv Batra},
  title     = {Habitat: A Platform for Embodied {AI} Research},
  booktitle = {IEEE/CVF International Conference on Computer Vision (ICCV)},
  pages     = {9338--9346},
  year      = {2019},
  doi = {10.1109/iccv.2019.00943}
}
@article{mees2022calvin,
  author  = {Oier Mees and Lukas Hermann and Erick Rosete-Beas and Wolfram Burgard},
  title   = {{CALVIN}: A Benchmark for Language-Conditioned Policy Learning for Long-Horizon Robot Manipulation Tasks},
  journal = {IEEE Robotics and Automation Letters},
  volume  = {7},
  number  = {3},
  pages   = {7327--7334},
  year    = {2022},
  doi = {10.1109/lra.2022.3180108}
}
@inproceedings{tao2024maniskill3,
  author    = {Stone Tao and Fanbo Xiang and Arth Shukla and Yuzhe Qin and Xander Hinrichsen and Xiaodi Yuan and Chen Bao and Xinsong Lin and Yulin Liu and Tse-Kai Chan and Yuan Gao and Xuanlin Li and Tongzhou Mu and Nan Xiao and Arnav Gurha and Viswesh Rajesh and Yong Choi and Yen-Ru Chen and Zhiao Huang and Roberto Calandra and Rui Chen and Shan Luo and Hao Su},
  title     = {Demonstrating {GPU} Parallelized Robot Simulation and Rendering for Generalizable Embodied {AI} with {ManiSkill3}},
  booktitle = {Robotics: Science and Systems (RSS)},
  year      = {2025},
  doi       = {10.15607/rss.2025.xxi.021}
}
@inproceedings{liu2023libero,
  author    = {Bo Liu and Yifeng Zhu and Chongkai Gao and Yihao Feng and Qiang Liu and Yuke Zhu and Peter Stone},
  title     = {{LIBERO}: Benchmarking Knowledge Transfer for Lifelong Robot Learning},
  booktitle = {NeurIPS Datasets and Benchmarks Track},
  year      = {2023},
  url = {https://arxiv.org/abs/2306.03310v2}
}
@inproceedings{pumacay2024colosseum,
  author    = {Wilbert Pumacay and Ishika Singh and Jiafei Duan and Ranjay Krishna and Jesse Thomason and Dieter Fox},
  title     = {{THE COLOSSEUM}: A Benchmark for Evaluating Generalization for Robotic Manipulation},
  booktitle = {Robotics: Science and Systems (RSS)},
  year      = {2024},
  doi = {10.15607/rss.2024.xx.133}
}
@inproceedings{li2024simpler,
  author    = {Xuanlin Li and Kyle Hsu and Jiayuan Gu and Oier Mees and Karl Pertsch and Homer Rich Walke and Chuyuan Fu and Ishikaa Lunawat and Isabel Sieh and Sean Kirmani and Sergey Levine and Jiajun Wu and Chelsea Finn and Hao Su and Quan Vuong and Ted Xiao},
  title     = {Evaluating Real-World Robot Manipulation Policies in Simulation},
  booktitle = {Conference on Robot Learning (CoRL)},
  year      = {2025},
  pages = {3705--3728},
  url = {https://proceedings.mlr.press/v270/li25c.html}
}
@inproceedings{zhou2025autoeval,
  author    = {Zhiyuan Zhou and Pranav Atreya and You Liang Tan and Karl Pertsch and Sergey Levine},
  title     = {{AutoEval}: Autonomous Evaluation of Generalist Robot Manipulation Policies in the Real World},
  booktitle = {Conference on Robot Learning (CoRL)},
  year      = {2025},
  url = {https://arxiv.org/abs/2503.24278v2}
}
@inproceedings{atreya2025roboarena,
  author    = {Pranav Atreya and Karl Pertsch and Tony Lee and Moo Jin Kim and Arhan Jain and Artur Kuramshin and Clemens Eppner and Cyrus Neary and Edward Hu and Fabio Ramos and Jonathan Tremblay and Kanav Arora and Kirsty Ellis and Luca Macesanu and Marcel Torne Villasevil and Matthew Leonard and Meedeum Cho and Ozgur Aslan and Shivin Dass and Jie Wang and William Reger and Xingfang Yuan and Xuning Yang and Abhishek Gupta and Dinesh Jayaraman and Glen Berseth and Kostas Daniilidis and Roberto Martin-Martin and Youngwoon Lee and Percy Liang and Chelsea Finn and Sergey Levine},
  title     = {{RoboArena}: Distributed Real-World Evaluation of Generalist Robot Policies},
  booktitle = {Conference on Robot Learning (CoRL)},
  year      = {2025},
  url = {https://arxiv.org/abs/2506.18123v2}
}
@article{gao2025taxonomy,
  author  = {Jensen Gao and Suneel Belkhale and Sudeep Dasari and Ashwin Balakrishna and Dhruv Shah and Dorsa Sadigh},
  title   = {A Taxonomy for Evaluating Generalist Robot Manipulation Policies},
  journal = {IEEE Robotics and Automation Letters},
  volume  = {11},
  number  = {3},
  pages   = {3182--3189},
  year    = {2026},
  doi     = {10.1109/lra.2026.3656785}
}
@article{vincent2024how,
  author  = {Joseph A. Vincent and Haruki Nishimura and Masha Itkina and Paarth Shah and Mac Schwager and Thomas Kollar},
  title   = {How Generalizable Is My Behavior Cloning Policy? A Statistical Approach to Trustworthy Performance Evaluation},
  journal = {IEEE Robotics and Automation Letters},
  volume  = {9},
  number  = {10},
  pages   = {8619--8626},
  year    = {2024},
  doi     = {10.1109/lra.2024.3445635}
}
@article{hsu2023simtolabtoreal,
  author  = {Kai-Chieh Hsu and Allen Z. Ren and Duy P. Nguyen and Anirudha Majumdar and Jaime F. Fisac},
  title   = {Sim-to-Lab-to-Real: Safe Reinforcement Learning with Shielding and Generalization Guarantees},
  journal = {Artificial Intelligence},
  volume  = {314},
  pages   = {103811},
  year    = {2023},
  doi     = {10.1016/j.artint.2022.103811}
}
@inproceedings{he2026sample,
  author  = {Yuanzhi He and Victor Romero-Cano and Jos{\'e} J. Pati{\~n}o and Juan David Hern{\'a}ndez and William Sawtell and Gualtiero Colombo},
  title   = {Sample-Efficient Low-Level Motion Planning for Robotic Manipulation Tasks via Zero-Shot Transfer Learning},
  booktitle = {Artificial Neural Networks and Machine Learning -- ICANN 2026},
  editor  = {Luca Pasa and Alessandra Lintas and Igor V. Tetko and Alessio Micheli and Nicol{\`o} Navarin and Alessandro E. P. Villa and Domenico Tortorella and Mirko Polato},
  series  = {Lecture Notes in Computer Science},
  volume  = {17093},
  pages   = {179--190},
  publisher = {Springer},
  address = {Cham},
  year    = {2027},
  first_online = {2026-09-15},
  doi     = {10.1007/978-3-032-38404-1_15},
  url     = {https://doi.org/10.1007/978-3-032-38404-1_15}
}
% ===== Added in the mid-2026 revision: tactile and contact-rich transfer =====

@article{wang2022tacto,
  author  = {Shaoxiong Wang and Mike Lambeta and Po-Wei Chou and Roberto Calandra},
  title   = {{TACTO}: A Fast, Flexible, and Open-Source Simulator for High-Resolution Vision-Based Tactile Sensors},
  journal = {IEEE Robotics and Automation Letters},
  volume  = {7},
  number  = {2},
  pages   = {3930--3937},
  year    = {2022},
  doi     = {10.1109/lra.2022.3146945}
}

@inproceedings{church2021tactile,
  author    = {Alex Church and John Lloyd and Raia Hadsell and Nathan F. Lepora},
  title     = {Tactile Sim-to-Real Policy Transfer via Real-to-Sim Image Translation},
  booktitle = {Conference on Robot Learning (CoRL)},
  year      = {2022},
  pages = {1645--1654},
  url = {https://proceedings.mlr.press/v164/church22a.html}
}

@inproceedings{higuera2024sparsh,
  author    = {Carolina Higuera and Akash Sharma and Chaithanya Krishna Bodduluri and Taosha Fan and Patrick Lancaster and Mrinal Kalakrishnan and Michael Kaess and Byron Boots and Mike Lambeta and Tingfan Wu and Mustafa Mukadam},
  title     = {Sparsh: Self-Supervised Touch Representations for Vision-Based Tactile Sensing},
  booktitle = {Conference on Robot Learning (CoRL)},
  year      = {2025},
  pages = {885--915},
  url = {https://proceedings.mlr.press/v270/higuera25a.html}
}

@inproceedings{yu2024mimictouch,
  author    = {Kelin Yu and Yunhai Han and Qixian Wang and Vaibhav Saxena and Danfei Xu and Ye Zhao},
  title     = {{MimicTouch}: Leveraging Multi-Modal Human Tactile Demonstrations for Contact-Rich Manipulation},
  booktitle = {Conference on Robot Learning (CoRL)},
  year      = {2025},
  pages = {4844--4865},
  url = {https://proceedings.mlr.press/v270/yu25c.html}
}

@inproceedings{liu2024maniwav,
  author    = {Zeyi Liu and Cheng Chi and Eric Cousineau and Naveen Kuppuswamy and Benjamin Burchfiel and Shuran Song},
  title     = {{ManiWAV}: Learning Robot Manipulation from In-the-Wild Audio-Visual Data},
  booktitle = {Conference on Robot Learning (CoRL)},
  year      = {2025},
  pages = {947--962},
  url = {https://proceedings.mlr.press/v270/liu25c.html}
}

% ===== Added in the mid-2026 revision: cross-embodiment navigation =====

@inproceedings{shah2023gnm,
  author    = {Dhruv Shah and Ajay Sridhar and Arjun Bhorkar and Noriaki Hirose and Sergey Levine},
  title     = {{GNM}: A General Navigation Model to Drive Any Robot},
  booktitle = {IEEE International Conference on Robotics and Automation (ICRA)},
  pages     = {7226--7233},
  year      = {2023},
  doi       = {10.1109/icra48891.2023.10161227}
}

@inproceedings{shah2023vint,
  author    = {Dhruv Shah and Ajay Sridhar and Nitish Dashora and Kyle Stachowicz and Kevin Black and Noriaki Hirose and Sergey Levine},
  title     = {{ViNT}: A Foundation Model for Visual Navigation},
  booktitle = {Conference on Robot Learning (CoRL)},
  year      = {2023},
  pages = {711--733},
  url = {https://proceedings.mlr.press/v229/shah23a.html}
}

@inproceedings{sridhar2024nomad,
  author    = {Ajay Sridhar and Dhruv Shah and Catherine Glossop and Sergey Levine},
  title     = {{NoMaD}: Goal Masked Diffusion Policies for Navigation and Exploration},
  booktitle = {IEEE International Conference on Robotics and Automation (ICRA)},
  pages     = {63--70},
  year      = {2024},
  doi       = {10.1109/icra57147.2024.10610665}
}

@inproceedings{shah2022lmnav,
  author    = {Dhruv Shah and B{\l}a{\. z}ej Osi{\'n}ski and Brian Ichter and Sergey Levine},
  title     = {{LM-Nav}: Robotic Navigation with Large Pre-Trained Models of Language, Vision, and Action},
  booktitle = {Conference on Robot Learning (CoRL)},
  year      = {2023},
  pages = {492--504},
  url = {https://proceedings.mlr.press/v205/shah23b.html}
}

@inproceedings{pinto2017robust,
  author    = {Lerrel Pinto and James Davidson and Rahul Sukthankar and Abhinav Gupta},
  title     = {Robust Adversarial Reinforcement Learning},
  booktitle = {International Conference on Machine Learning (ICML)},
  year      = {2017},
  url = {https://arxiv.org/abs/1703.02702v1}
}

@inproceedings{rajeswaran2017epopt,
  author    = {Aravind Rajeswaran and Sarvjeet Ghotra and Balaraman Ravindran and Sergey Levine},
  title     = {{EPOpt}: Learning Robust Neural Network Policies Using Model Ensembles},
  booktitle = {International Conference on Learning Representations (ICLR)},
  year      = {2017},
  url = {https://arxiv.org/abs/1610.01283v4}
}

@inproceedings{zawalski2024ecot,
  author    = {Micha{\l} Zawalski and William Chen and Karl Pertsch and Oier Mees and Chelsea Finn and Sergey Levine},
  title     = {Robotic Control via Embodied Chain-of-Thought Reasoning},
  booktitle = {Conference on Robot Learning (CoRL)},
  year      = {2025},
  pages = {3157--3181},
  url = {https://proceedings.mlr.press/v270/zawalski25a.html}
}

@inproceedings{zhen20243dvla,
  author    = {Haoyu Zhen and Xiaowen Qiu and Peihao Chen and Jincheng Yang and Xin Yan and Yilun Du and Yining Hong and Chuang Gan},
  title     = {{3D-VLA}: A 3D Vision-Language-Action Generative World Model},
  booktitle = {International Conference on Machine Learning (ICML)},
  year      = {2024},
  url = {https://arxiv.org/abs/2403.09631v1}
}

@article{shukor2025smolvla,
  author       = {Mustafa Shukor and Dana Aubakirova and Francesco Capuano and Pepijn Kooijmans and Steven Palma and Adil Zouitine and Michel Aractingi and Caroline Pascal and Martino Russi and Andres Marafioti and Simon Alibert and Matthieu Cord and Thomas Wolf and R{\'e}mi Cadene},
  title        = {{SmolVLA}: A Vision-Language-Action Model for Affordable and Efficient Robotics},
  journal = {arXiv preprint arXiv:2506.01844},
  year    = {2025},
  note    = {Technical report},
  url = {https://arxiv.org/abs/2506.01844}
}

@article{li2026robovlm,
  author  = {Xinghang Li and Peiyan Li and Long Qian and Minghuan Liu and Dong Wang and Jirong Liu and Bingyi Kang and Xiao Ma and Xinlong Wang and Di Guo and Tao Kong and Hanbo Zhang and Huaping Liu},
  title   = {What Matters in Building Vision-Language-Action Models for Generalist Robots},
  journal = {Nature Machine Intelligence},
  volume  = {8},
  number  = {2},
  pages   = {158--172},
  year    = {2026},
  doi     = {10.1038/s42256-025-01168-7}
}

@article{arjovsky2019irm,
  author       = {Martin Arjovsky and L{\'e}on Bottou and Ishaan Gulrajani and David Lopez-Paz},
  title        = {Invariant Risk Minimization},
  journal = {arXiv preprint arXiv:1907.02893},
  year    = {2019},
  url = {https://arxiv.org/abs/1907.02893}
}

% ===== Added in the mid-2026 revision: beyond manipulation =====

@article{loquercio2020deep,
  author  = {Antonio Loquercio and Elia Kaufmann and Ren{\'e} Ranftl and Alexey Dosovitskiy and Vladlen Koltun and Davide Scaramuzza},
  title   = {Deep Drone Racing: From Simulation to Reality With Domain Randomization},
  journal = {IEEE Transactions on Robotics},
  volume  = {36},
  number  = {1},
  pages   = {1--14},
  year    = {2020},
  doi     = {10.1109/tro.2019.2942989}
}

@article{loquercio2021learning,
  author  = {Antonio Loquercio and Elia Kaufmann and Ren{\'e} Ranftl and Matthias M{\"u}ller and Vladlen Koltun and Davide Scaramuzza},
  title   = {Learning High-Speed Flight in the Wild},
  journal = {Science Robotics},
  volume  = {6},
  number  = {59},
  pages   = {eabg5810},
  year    = {2021},
  doi     = {10.1126/scirobotics.abg5810}
}

@article{song2023reaching,
  author  = {Yunlong Song and Angel Romero and Matthias M{\"u}ller and Vladlen Koltun and Davide Scaramuzza},
  title   = {Reaching the Limit in Autonomous Racing: Optimal Control versus Reinforcement Learning},
  journal = {Science Robotics},
  volume  = {8},
  number  = {82},
  pages   = {eadg1462},
  year    = {2023},
  doi     = {10.1126/scirobotics.adg1462}
}

@article{eschmann2026raptor,
  author  = {Jonas Eschmann and Dario Albani and Giuseppe Loianno},
  title   = {{RAPTOR}: A Foundation Policy for Quadrotor Control},
  journal = {Science Robotics},
  volume  = {11},
  number  = {114},
  pages   = {eaec1481},
  year    = {2026},
  doi     = {10.1126/scirobotics.aec1481}
}

@article{chaffre2025sim,
  author  = {Thomas Chaffre and Jonathan Wheare and Andrew Lammas and Paulo Santos and Gilles {Le Chenadec} and Karl Sammut and Beno{\^i}t Clement},
  title   = {Sim-to-Real Transfer of Adaptive Control Parameters for {AUV} Stabilisation under Current Disturbance},
  journal = {The International Journal of Robotics Research},
  volume  = {44},
  number  = {3},
  pages   = {407--430},
  year    = {2025},
  doi     = {10.1177/02783649241272115}
}

@article{carlucho2018adaptive,
  author  = {Ignacio Carlucho and Mariano De Paula and Sen Wang and Yvan Petillot and Gerardo G. Acosta},
  title   = {Adaptive Low-Level Control of Autonomous Underwater Vehicles Using Deep Reinforcement Learning},
  journal = {Robotics and Autonomous Systems},
  volume  = {107},
  pages   = {71--86},
  year    = {2018},
  doi     = {10.1016/j.robot.2018.05.016}
}

@article{li2018watergan,
  author  = {Jie Li and Katherine A. Skinner and Ryan M. Eustice and Matthew Johnson-Roberson},
  title   = {{WaterGAN}: Unsupervised Generative Network to Enable Real-Time Color Correction of Monocular Underwater Images},
  journal = {IEEE Robotics and Automation Letters},
  volume  = {3},
  number  = {1},
  pages   = {387--394},
  year    = {2018},
  doi     = {10.1109/lra.2017.2730363},
  url = {https://ieeexplore.ieee.org/document/7995024}
}

@article{thuruthel2019model,
  author  = {Thomas George Thuruthel and Egidio Falotico and Federico Renda and Cecilia Laschi},
  title   = {Model-Based Reinforcement Learning for Closed-Loop Dynamic Control of Soft Robotic Manipulators},
  journal = {IEEE Transactions on Robotics},
  volume  = {35},
  number  = {1},
  pages   = {124--134},
  year    = {2019},
  doi     = {10.1109/tro.2018.2878318}
}

@article{thuruthel2019soft,
  author  = {Thomas George Thuruthel and Benjamin Shih and Cecilia Laschi and Michael Thomas Tolley},
  title   = {Soft Robot Perception Using Embedded Soft Sensors and Recurrent Neural Networks},
  journal = {Science Robotics},
  volume  = {4},
  number  = {26},
  pages   = {eaav1488},
  year    = {2019},
  doi     = {10.1126/scirobotics.aav1488}
}

@article{schaff2023sim,
  author  = {Charles Schaff and Audrey Sedal and Shiyao Ni and Matthew R. Walter},
  title   = {Sim-to-Real Transfer of Co-Optimized Soft Robot Crawlers},
  journal = {Autonomous Robots},
  volume  = {47},
  number  = {8},
  pages   = {1195--1211},
  year    = {2023},
  doi     = {10.1007/s10514-023-10130-8}
}

@inproceedings{long2018towards,
  author    = {Pinxin Long and Tingxiang Fan and Xinyi Liao and Wenxi Liu and Hao Zhang and Jia Pan},
  title     = {Towards Optimally Decentralized Multi-Robot Collision Avoidance via Deep Reinforcement Learning},
  booktitle = {IEEE International Conference on Robotics and Automation (ICRA)},
  pages     = {6252--6259},
  year      = {2018},
  doi       = {10.1109/icra.2018.8461113}
}

@article{fan2020distributed,
  author  = {Tingxiang Fan and Pinxin Long and Wenxi Liu and Jia Pan},
  title   = {Distributed Multi-Robot Collision Avoidance via Deep Reinforcement Learning for Navigation in Complex Scenarios},
  journal = {The International Journal of Robotics Research},
  volume  = {39},
  number  = {7},
  pages   = {856--892},
  year    = {2020},
  doi     = {10.1177/0278364920916531}
}

@inproceedings{chen2017decentralized,
  author    = {Yu Fan Chen and Miao Liu and Michael Everett and Jonathan P. How},
  title     = {Decentralized Non-Communicating Multiagent Collision Avoidance with Deep Reinforcement Learning},
  booktitle = {IEEE International Conference on Robotics and Automation (ICRA)},
  pages     = {285--292},
  year      = {2017},
  doi       = {10.1109/icra.2017.7989037}
}

@inproceedings{chen2017socially,
  author    = {Yu Fan Chen and Michael Everett and Miao Liu and Jonathan P. How},
  title     = {Socially Aware Motion Planning with Deep Reinforcement Learning},
  booktitle = {IEEE/RSJ International Conference on Intelligent Robots and Systems (IROS)},
  pages     = {1343--1350},
  year      = {2017},
  doi       = {10.1109/iros.2017.8202312}
}

@article{kober2013reinforcement,
  author  = {Jens Kober and J. Andrew Bagnell and Jan Peters},
  title   = {Reinforcement Learning in Robotics: A Survey},
  journal = {The International Journal of Robotics Research},
  volume  = {32},
  number  = {11},
  pages   = {1238--1274},
  year    = {2013},
  doi     = {10.1177/0278364913495721}
}

@article{sutton1999between,
  author  = {Richard S. Sutton and Doina Precup and Satinder Singh},
  title   = {Between {MDP}s and Semi-{MDP}s: A Framework for Temporal Abstraction in Reinforcement Learning},
  journal = {Artificial Intelligence},
  volume  = {112},
  number  = {1-2},
  pages   = {181--211},
  year    = {1999},
  doi     = {10.1016/s0004-3702(99)00052-1}
}

@inproceedings{wang2018nervenet,
  author    = {Tingwu Wang and Renjie Liao and Jimmy Ba and Sanja Fidler},
  title     = {{NerveNet}: Learning Structured Policy with Graph Neural Networks},
  booktitle = {International Conference on Learning Representations (ICLR)},
  year      = {2018},
  url = {https://iclr.cc/virtual/2018/poster/66}
}

@inproceedings{huang2020one,
  author    = {Wenlong Huang and Igor Mordatch and Deepak Pathak},
  title     = {One Policy to Control Them All: Shared Modular Policies for Agent-Agnostic Control},
  booktitle = {International Conference on Machine Learning (ICML)},
  year      = {2020},
  url = {https://arxiv.org/abs/2007.04976v1}
}

@inproceedings{kurin2021morphology,
  author    = {Vitaly Kurin and Maximilian Igl and Tim Rockt{\"a}schel and Wendelin Boehmer and Shimon Whiteson},
  title     = {My Body is a Cage: The Role of Morphology in Graph-Based Incompatible Control},
  booktitle = {International Conference on Learning Representations (ICLR)},
  year      = {2021},
  url = {https://arxiv.org/abs/2010.01856v2}
}

@inproceedings{tan2018sim,
  author    = {Jie Tan and Tingnan Zhang and Erwin Coumans and Atil Iscen and Yunfei Bai and Danijar Hafner and Steven Bohez and Vincent Vanhoucke},
  title     = {Sim-to-Real: Learning Agile Locomotion for Quadruped Robots},
  booktitle = {Robotics: Science and Systems (RSS)},
  year      = {2018},
  doi       = {10.15607/rss.2018.xiv.010}
}

@inproceedings{matas2018sim,
  author    = {Jan Matas and Stephen James and Andrew J. Davison},
  title     = {Sim-to-Real Reinforcement Learning for Deformable Object Manipulation},
  booktitle = {Conference on Robot Learning (CoRL)},
  year      = {2018},
  url = {https://arxiv.org/abs/1806.07851v2}
}

@inproceedings{seita2020fabric,
  author    = {Daniel Seita and Aditya Ganapathi and Ryan Hoque and Minho Hwang and Edward Cen and Ajay Kumar Tanwani and Ashwin Balakrishna and Brijen Thananjeyan and Jeffrey Ichnowski and Nawid Jamali and Katsu Yamane and Soshi Iba and John Canny and Ken Goldberg},
  title     = {Deep Imitation Learning of Sequential Fabric Smoothing From an Algorithmic Supervisor},
  booktitle = {IEEE/RSJ International Conference on Intelligent Robots and Systems (IROS)},
  year      = {2020},
  doi       = {10.1109/iros45743.2020.9341608}
}

@inproceedings{ganapathi2021correspondences,
  author    = {Aditya Ganapathi and Priya Sundaresan and Brijen Thananjeyan and Ashwin Balakrishna and Daniel Seita and Jennifer Grannen and Minho Hwang and Ryan Hoque and Joseph E. Gonzalez and Nawid Jamali and Katsu Yamane and Soshi Iba and Ken Goldberg},
  title     = {Learning Dense Visual Correspondences in Simulation to Smooth and Fold Real Fabrics},
  booktitle = {IEEE International Conference on Robotics and Automation (ICRA)},
  year      = {2021},
  doi       = {10.1109/icra48506.2021.9561980}
}

@inproceedings{ha2021flingbot,
  author    = {Huy Ha and Shuran Song},
  title     = {{FlingBot}: The Unreasonable Effectiveness of Dynamic Manipulation for Cloth Unfolding},
  booktitle = {Conference on Robot Learning (CoRL)},
  year      = {2022},
  pages = {24--33},
  url = {https://proceedings.mlr.press/v164/ha22a.html}
}

% Contextual additions identified from the author profile; outside the fixed census.
@inproceedings{he2025fewshot,
  author    = {Yuanzhi He and Christopher D. Wallbridge and Juan D. Hern{\'a}ndez and Gualtiero B. Colombo},
  title     = {Few-Shot Transfer Learning for Deep Reinforcement Learning on Robotic Manipulation Tasks},
  booktitle = {Towards Autonomous Robotic Systems},
  series    = {Lecture Notes in Computer Science},
  volume    = {15052},
  pages     = {85--92},
  publisher = {Springer},
  year      = {2025},
  doi       = {10.1007/978-3-031-72062-8_8}
}
@article{he2026decomposition,
  author  = {Yuanzhi He and Victor Romero-Cano and Jiayu Xu and Juan David Hern{\'a}ndez and Gualtiero Colombo},
  title   = {Enhancing Deep Reinforcement Learning for Robotic Motion Planning via Task Decomposition},
  journal = {arXiv preprint arXiv:2610.35494},
  year    = {2026},
  doi     = {10.48550/arXiv.2610.35494},
  url     = {https://arxiv.org/abs/2610.35494v2},
  note    = {Accepted to IEEE MSN 2026}
}
@article{he2026confidence,
  author  = {Yuanzhi He},
  title   = {Detector Confidence Signals Presence Rather Than Occlusion in Cluttered Manipulation},
  journal = {arXiv preprint arXiv:2607.13361},
  year    = {2026},
  doi     = {10.48550/arXiv.2607.13361},
  url     = {https://arxiv.org/abs/2607.13361v3},
  note    = {Accepted to IEEE MSN 2026}
}
@article{he2026benchmark,
  author  = {Yuanzhi He and Qiming Wang and Jiayu Xu},
  title   = {Benchmark-path fidelity in parallel robot-policy evaluation: a {CALVIN} case study},
  journal = {The Journal of Supercomputing},
  volume  = {82},
  pages   = {810},
  year    = {2026},
  doi     = {10.1007/s11227-026-08965-w}
}
@article{he2026observation,
  author  = {Yuanzhi He and Qiming Wang and Jiayu Xu},
  title   = {Observation-contract auditing for valid modality comparison in robot manipulation benchmarks},
  journal = {Scientific Reports},
  year    = {2026},
  doi     = {10.1038/s41598-026-76821-1}
}


==> anc/reproduce_counts.py <==
#!/usr/bin/env python3
"""Recompute the descriptive evidence census from evidence_coding.csv."""
from pathlib import Path
from collections import Counter
import csv
import json

ROOT = Path(__file__).resolve().parent
rows = list(csv.DictReader((ROOT / 'evidence_coding.csv').open()))
assert len(rows) == len({r['citation_key'] for r in rows}) == 185
summary = {
    'n': len(rows),
    'levels': dict(sorted(Counter(r['e_level'] for r in rows).items())),
    'e3_plus': sum(int(r['e_level']) >= 3 for r in rows),
    'e4': sum(int(r['e_level']) == 4 for r in rows),
}
for dimension in ['gap', 'form', 'era']:
    summary[dimension] = {}
    for name in sorted({r[dimension] for r in rows}):
        selected = [r for r in rows if r[dimension] == name]
        summary[dimension][name] = {
            str(i): sum(int(r['e_level']) == i for r in selected) for i in range(5)
        }
        summary[dimension][name]['n'] = len(selected)
(ROOT / 'evidence_summary.json').write_text(json.dumps(summary, indent=2) + '\n')
print(json.dumps(summary, indent=2))

